On the non-uniqueness of locally minimizing clusters via singular cones

We construct partitions of $\mathbb{R}^n$ into three sets $\{\mathscr{X}(1),\mathscr{X}(2),\mathscr{X}(3)\}$ that locally minimize interfacial area among compactly supported volume preserving variations and that blow down at infinity to singular area-minimizing cones. As a consequence, we prove the non-uniqueness of the standard lens cluster in a large number of dimensions starting from $8$.

==> anc/LP_LL_comparison.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <flint/acb.h>
#include <flint/acb_calc.h>
#include <flint/acb_hypgeom.h>
#include <flint/fmpz.h>

// Open file for writing
//    FILE *f = fopen("LP_LL_comparison_2.txt", "w");
    // if (!f) {
    //     perror("File open failed");
    //     return 1;
    // }

// Define integrand for volume integral bound by curve parameterized by f
int f_func_vol(acb_t res, const acb_t v, void *param, slong order, slong prec)
{
   // Define f(v) = sqrt(r^2 - (v + h)^2)
    acb_t h, r, fval, fpow, vph, vph2, k, l, K, L;
    acb_init(h); acb_init(r); acb_init(fval); acb_init(vph); acb_init(vph2); acb_init(l); acb_init(k); acb_init(fpow);
    acb_init(K); acb_init(L);
    acb_set(h, ((acb_t*)param)[0]);
    acb_set(r, ((acb_t*)param)[1]);
    acb_set(k,((acb_t*)param)[2]);
    acb_set(l, ((acb_t*)param)[3]);
    acb_add_ui(K, k, 1, prec);         // K = k+1
    acb_add_ui(L, l, 1, prec);
    acb_add(vph, v, h, prec);             // v + h
    acb_mul(vph2, vph, vph, prec);        // (v + h)^2
    acb_mul(fval, r, r, prec);       // r^2
    acb_sub(fval, fval, vph2, prec);      // r^2 - (v + h)^2
    acb_sqrt(fval, fval, prec);          // sqrt(...)
    acb_pow(fpow, fval, K, prec);         // f^K
    acb_pow(res, v, l, prec);           // v^l
    acb_mul(res, res, fpow, prec);      // v^l * f^K
    acb_mul(res, res, L, prec);         // v^l * f^K * (l+1)
    acb_clear(h); acb_clear(r); acb_clear(vph); acb_clear(fval); acb_clear(vph2); acb_clear(fpow); acb_clear(K); acb_clear(L);
    return 0;
}

// Define integrand for volume integral bound by curve parameterized by g
int g_func_vol(acb_t res, const acb_t u, void *param, slong order, slong prec)
{
   // Define g(u) = sqrt(rho^2 - (u + d)^2)
    acb_t d, rho, gval, gpow, upd, upd2, k, l, K, L;
    acb_init(d); acb_init(rho); acb_init(gval); acb_init(upd); acb_init(upd2); acb_init(l); acb_init(k); acb_init(gpow);
    acb_init(K); acb_init(L);
    acb_set(d, ((acb_t*)param)[4]);
    acb_set(rho, ((acb_t*)param)[5]);
    acb_set(k,((acb_t*)param)[2]);
    acb_set(l, ((acb_t*)param)[3]);
    acb_add_ui(K, k, 1, prec);         // K = k+1
    acb_add_ui(L, l, 1, prec);
    acb_add(upd, u, d, prec);             // u + d
    acb_mul(upd2, upd, upd, prec);        // (u + d)^2
    acb_mul(gval, rho, rho, prec);       // rho^2
    acb_sub(gval, gval, upd2, prec);      // rho^2 - (u + d)^2
    acb_sqrt(gval, gval, prec);          // sqrt(...)
    acb_pow(gpow, gval, L, prec);         // g^L
    acb_pow(res, u, k, prec);           // u^k
    acb_mul(res, res, gpow, prec);      // u^k * g^L
    acb_mul(res, res, K, prec);         // u^k * g^L * (k+1)
    acb_clear(d); acb_clear(rho); acb_clear(upd); acb_clear(gval); acb_clear(upd2); acb_clear(gpow); acb_clear(K); acb_clear(L);
    return 0;
}

// Define integrand for perimeter integral associated to the curve parameterized by f
int f_func(acb_t res, const acb_t v, void *param, slong order, slong prec)
{
   // Define f(v) = sqrt(r^2 - (v + h)^2)
    acb_t h, r, fval, fpow, vph, vph2, k, l, K;
    acb_init(h); acb_init(r); acb_init(fval); acb_init(vph); acb_init(vph2); acb_init(l); acb_init(k); acb_init(fpow);
    acb_init(K);
    acb_set(h, ((acb_t*)param)[0]);
    acb_set(r, ((acb_t*)param)[1]);
    acb_set(k,((acb_t*)param)[2]);
    acb_set(l, ((acb_t*)param)[3]);
    acb_sub_ui(K, k, 1, prec);         // K = k-1
    acb_add(vph, v, h, prec);             // v + h
    acb_mul(vph2, vph, vph, prec);        // (v + h)^2
    acb_mul(fval, r, r, prec);       // r^2
    acb_sub(fval, fval, vph2, prec);      // r^2 - (v + h)^2
    acb_sqrt(fval, fval, prec);          // sqrt(...)
    acb_pow(fpow, fval, K, prec);         // f^K
    acb_pow(res, v, l, prec);           // v^l
    acb_mul(res, res, fpow, prec);      // v^l * f^K
    acb_mul(res, res, r, prec);       // v^l * f^K * r
 //   acb_mul(res, res, dlength_g, prec); // u^k * g^L * sqrt[...]
    acb_clear(h); acb_clear(r); acb_clear(vph); acb_clear(fval); acb_clear(vph2); acb_clear(fpow); acb_clear(K);
    return 0;
}

// Define integrand for perimeter integral associated to the curve parameterized by g
int g_func(acb_t res, const acb_t u, void *param, slong order, slong prec)
{
    // Define g(u) = sqrt(rho^2 - (u + d)^2)
    acb_t d, rho, gval, gpow, gprime, dlength_g, upd, upd2, k, l, L;
    acb_init(d); acb_init(rho); acb_init(gval); acb_init(upd); acb_init(upd2); acb_init(l); acb_init(k); acb_init(gpow);
    acb_init(gprime); acb_init(dlength_g); acb_init(L);
    acb_set(d, ((acb_t*)param)[4]);
    acb_set(rho, ((acb_t*)param)[5]);
    acb_set(k,((acb_t*)param)[2]);
    acb_set(l, ((acb_t*)param)[3]);
    acb_sub_ui(L, l, 1, prec);         // L = l-1
    acb_add(upd, u, d, prec);             // u + d
    acb_mul(upd2, upd, upd, prec);        // (u + d)^2
    acb_mul(gval, rho, rho, prec);       // rho^2
    acb_sub(gval, gval, upd2, prec);      // rho^2 - (u + d)^2
    acb_sqrt(gval, gval, prec);          // sqrt(...)
    acb_pow(gpow, gval, L, prec);         // g^l
    // Define g'(u) = -(u + d) / sqrt(rho^2 - (u + d)^2)
    // acb_neg(upd, upd);         // - (u + d)
    // acb_div(gprime, upd, gval, prec); // g'(u) = - (u + d) / sqrt(...)
    // // Define length element = Sqrt[1+(g')^2]
    // acb_mul(dlength_g, gprime, gprime, prec);   // (g')^2
    // acb_add_si(dlength_g, dlength_g, 1, prec);  // 1 + (g')^2
    // acb_sqrt(dlength_g, dlength_g, prec);       // sqrt(...)
    // Define final integrand
    acb_pow(res, u, k, prec);           // u^k
    acb_mul(res, res, gpow, prec);      // u^k * g^L
    acb_mul(res, res, rho, prec);       // u^k * g^L * rho
    //   acb_mul(res, res, dlength_g, prec); // u^k * g^L * sqrt[...]
    acb_clear(d); acb_clear(rho); acb_clear(upd); acb_clear(gval); acb_clear(upd2); acb_clear(gpow); acb_clear(gprime); acb_clear(dlength_g);
    acb_clear(L);
    return 0;
}


// Lambda_plane

int main(int argc, char *argv[]) {
    slong prec = 1024;
slong N = (argc > 1) ? atoi(argv[1]) : 4;
slong M = (argc > 2) ? atoi(argv[2]) : 2700;

    acb_t pi, gamma1, gamma2;
    acb_t omega_n1, omega_pow, num, den_base, hyp1, hyp2;
    acb_t term1, term2, sqrt3, sqrt3_div2_pow;
    acb_t temp1, temp2, temp3, log_pi, log_den, den_pow, result, ratio;
    fmpz_t exponent;
    acb_t a, b, c, z;

    acb_init(pi); acb_const_pi(pi, prec);
    acb_init(gamma1); acb_init(gamma2);
    acb_init(omega_n1); acb_init(omega_pow);
    acb_init(num); acb_init(den_base); acb_init(hyp1); acb_init(hyp2);
    acb_init(term1); acb_init(term2); acb_init(sqrt3); acb_init(sqrt3_div2_pow);
    acb_init(temp1); acb_init(temp2); acb_init(temp3); acb_init(log_pi); acb_init(log_den);
    acb_init(den_pow); acb_init(result); acb_init(ratio);

for (slong n = N; n <= M; n++) {

    // omega[n-1] = Pi^((n-1)/2) / Gamma((n-1)/2 + 1)
    acb_set_si(temp1, n - 1);
    acb_div_ui(temp1, temp1, 2, prec);           // (n - 1)/2
    acb_add_ui(temp2, temp1, 1, prec);           // (n - 1)/2 + 1
    acb_gamma(gamma1, temp2, prec);              // Gamma((n-1)/2 + 1)
    acb_log(log_pi, pi, prec);
    acb_mul(temp2, log_pi, temp1, prec);         // log(Pi) * ((n-1)/2)
    acb_exp(omega_n1, temp2, prec);              // Pi^((n-1)/2)
    acb_div(omega_n1, omega_n1, gamma1, prec);   // omega[n-1]
    acb_set_si(temp3, 1);
    acb_div_ui(temp3, temp3, n, prec);
    acb_pow(omega_pow, omega_n1, temp3, prec);      // omega[n-1]^(1/n)

    // numerator
  acb_set_si(temp1, n - 1);
    acb_div_ui(temp1, temp1, 2, prec);           // (n-1)/2
    acb_gamma(gamma1, temp1, prec);              // Gamma((n-1)/2)

    acb_set_si(temp2, n);
    acb_div_ui(temp2, temp2, 2, prec);           // n/2
    acb_gamma(gamma2, temp2, prec);              // Gamma(n/2)

    acb_sqrt(temp1, pi, prec);
    acb_div(temp2, gamma1, gamma2, prec);
    acb_mul(term1, temp1, temp2, prec);          // Sqrt[Pi] * Gamma((n-1)/2)/Gamma(n/2)

    // 2F1[1/2, (3 - n)/2, 3/2, 1/4]
    acb_init(a); acb_init(b); acb_init(c); acb_init(z);
    acb_set_d(a, 0.5);
    acb_set_si(temp1, 3 - n);
    acb_div_ui(b, temp1, 2, prec);
    acb_set_d(c, 1.5);
    acb_set_d(z, 0.25);
    acb_hypgeom_2f1(hyp1, a, b, c, z, 0, prec);

    acb_sub(term1, term1, hyp1, prec);
    acb_set_si(temp1, n - 1);
    acb_mul(term1, term1, temp1, prec);          // full numerator

    acb_set_si(sqrt3, 3);
    acb_sqrt(sqrt3, sqrt3, prec);
    acb_div_ui(sqrt3, sqrt3, 2, prec);
    acb_pow_ui(sqrt3_div2_pow, sqrt3, n - 1, prec);
    acb_sub(num, term1, sqrt3_div2_pow, prec);

    // denominator base
    acb_set_si(temp1, n + 1);
    acb_div_ui(temp1, temp1, 2, prec);
    acb_gamma(gamma1, temp1, prec);              // Gamma((n+1)/2)

    acb_set_si(temp1, n);
    acb_div_ui(temp1, temp1, 2, prec);
    acb_add_ui(temp1, temp1, 1, prec);           // 1 + n/2
    acb_gamma(gamma2, temp1, prec);              // Gamma(1 + n/2)

    acb_sqrt(temp1, pi, prec);
    acb_div(temp2, gamma1, gamma2, prec);
    acb_mul(term2, temp1, temp2, prec);          // Sqrt[Pi] * Gamma((n+1)/2)/Gamma(1 + n/2)

    acb_set_si(temp1, 1 - n);
    acb_div_ui(b, temp1, 2, prec);
    acb_hypgeom_2f1(hyp2, a, b, c, z, 0, prec);
    acb_sub(den_base, term2, hyp2, prec);        // base of denominator

    // Raise den_base to the power (n-1)/n
    acb_log(log_den, den_base, prec);
    acb_set_d(ratio, (double)(n - 1) / n);
    acb_mul(temp1, log_den, ratio, prec);
    acb_exp(den_pow, temp1, prec);

    // Final result
    acb_mul(temp1, omega_pow, num, prec);
    acb_div(result, temp1, den_pow, prec);

    // printf("Lambdaplane[%ld] = ", n);
    // acb_printn(result, 50, 0);
    // printf("\n");

    int k_raw, l_raw;
// Lambda_Lawson
    if (n % 2 == 0) {
        k_raw = (int) n / 2 - 1;
        l_raw = (int) n / 2 - 1;
    }
    else {
        k_raw = (n - 1) / 2 - 1;
        l_raw = (n - 1) / 2;
    }
    // int k_raw = atoi(argv[1]);
    // int l_raw = atoi(argv[2]);
    slong prec = 100;

    acb_t lambda, lambdapow, theta, pi, temp, two_pi_over_3, pi_over_6, OmegaKPlusOne, OmegaLPlusOne, SquareVol;
    acb_t r, h, rho, d, rmd, rmh, k, l;
    acb_t half_exp, gamma_arg, pi_pow, gamma_val;
    acb_init(lambda); acb_init(theta); acb_init(pi); acb_init(temp); acb_init(lambdapow);
    acb_init(two_pi_over_3); acb_init(pi_over_6);
    acb_init(r); acb_init(h); acb_init(rho); acb_init(d); acb_init(rmd); acb_init(k); acb_init(l); acb_init(rmh);
    acb_init(OmegaKPlusOne); acb_init(OmegaLPlusOne); acb_init(SquareVol);
    acb_init(half_exp); acb_init(gamma_arg); acb_init(pi_pow); acb_init(gamma_val);

    // Define k and l from their raw int values
    acb_set_si(k, k_raw);
    acb_set_si(l, l_raw);


    // pi and fixed angles
    acb_const_pi(pi, prec);
    acb_mul_ui(two_pi_over_3, pi, 2, prec);
    acb_div_ui(two_pi_over_3, two_pi_over_3, 3, prec);
    acb_div_ui(pi_over_6, pi, 6, prec);

    // lambda = sqrt(k / l)
    acb_set_si(temp, k_raw);
    acb_div_ui(lambda, temp, l_raw, prec);
    acb_sqrt(lambda, lambda, prec);

    // lambda^k
    acb_pow(lambdapow, lambda, k, prec);

    // theta = arctan(lambda)
    acb_atan(theta, lambda, prec);

    // r = lambda * sec(2pi/3 - theta)
    acb_sub(temp, two_pi_over_3, theta, prec);
    acb_sec(temp, temp, prec);
    acb_mul(r, lambda, temp, prec);

    // h = lambda * tan(2pi/3 - theta) - 1
    acb_sub(temp, two_pi_over_3, theta, prec);
    acb_tan(temp, temp, prec);
    acb_mul(h, lambda, temp, prec);
    acb_sub_si(h, h, 1, prec);

    // rho = sec(pi/6 + theta)
    acb_add(temp, pi_over_6, theta, prec);
    acb_sec(rho, temp, prec);

    // d = tan(pi/6 + theta) - lambda
    acb_add(temp, pi_over_6, theta, prec);
    acb_tan(d, temp, prec);
    acb_sub(d, d, lambda, prec);

    // rmd = rho - d
    acb_sub(rmd, rho, d, prec);

    // rmh = r - h
    acb_sub(rmh, r, h, prec);


    // Compute OmegaKPlusOne
    acb_set_si(half_exp, k_raw + 1);
    acb_div_ui(half_exp, half_exp, 2, prec);              // (k+1)/2
    acb_add_ui(gamma_arg, half_exp, 1, prec);             // gamma_arg = (k+1)/2 + 1
    acb_const_pi(pi_pow, prec);                           // pi
    acb_pow(pi_pow, pi_pow, half_exp, prec);              // pi^{(k+1)/2}
    acb_gamma(gamma_val, gamma_arg, prec);                // Gamma(...)
    acb_div(OmegaKPlusOne, pi_pow, gamma_val, prec);      // Omega_k+1

    // Compute OmegaLPlusOne
    acb_set_si(half_exp, l_raw + 1);
    acb_div_ui(half_exp, half_exp, 2, prec);              // (l+1)/2
    acb_add_ui(gamma_arg, half_exp, 1, prec);             // gamma_arg = (l+1)/2 + 1
    acb_const_pi(pi_pow, prec);                           // pi
    acb_pow(pi_pow, pi_pow, half_exp, prec);              // pi^{(l+1)/2}
    acb_gamma(gamma_val, gamma_arg, prec);                // Gamma(...)
    acb_div(OmegaLPlusOne, pi_pow, gamma_val, prec);      // Omega_l+1

    acb_calc_integrate_opt_t options;
    acb_calc_integrate_opt_init(options);
    mag_t abs_tol;
    mag_init(abs_tol);
    mag_set_ui_2exp_si(abs_tol, 1, -prec);

    // Integrate (l+1) v^l * f^{k+1}
    acb_t f_res2, one;
    acb_init(f_res2); acb_init(one);
    acb_t param[6];
    acb_init(param[0]); acb_init(param[1]); acb_init(param[2]); 
    acb_init(param[3]); acb_init(param[4]); acb_init(param[5]);
    acb_set_ui(one, 1);
    acb_set(param[0],h);
    acb_set(param[1],r);
    acb_set(param[2],k);
    acb_set(param[3],l);
    acb_set(param[4],d);
    acb_set(param[5],rho);
    acb_calc_integrate(f_res2, f_func_vol, param, one, rmh, prec, abs_tol, options, prec);

    // Integrate (k+1) u^k * g^{l+1}
    acb_t g_res2;
    acb_init(g_res2);
    acb_calc_integrate(g_res2, g_func_vol, param, lambda, rmd, prec, abs_tol, options, prec);

    // Integrate v^l f^k sqrt[1+(f')^2] = v^l * f^{k-1} * r
    acb_t f_res;
    acb_init(f_res);
    acb_calc_integrate(f_res, f_func, param, one, rmh, prec, abs_tol, options, prec);  

    // Integrate u^k g^l sqrt[1+(g')^2] = u^k * g^{l-1} * rho
    acb_t g_res;
    acb_init(g_res);
    acb_calc_integrate(g_res, g_func, param, lambda, rmd, prec, abs_tol, options, prec);

    // Compute Vol^{(n-1)/n}
    acb_t vol_pow, dim;
    acb_init(vol_pow); acb_init(dim);
    acb_set_si(dim, n);                     // dim = n
 //   acb_add(dim, k, l, prec);               // k + l
 //   acb_add_ui(dim, dim, 2, prec);          // n = k + l + 2
    acb_sub_ui(vol_pow, dim, 1, prec);      // k + l + 1
    acb_div(vol_pow, vol_pow, dim, prec);   // (n-1)/n = (k + l + 1)/(k + l + 2)
    acb_mul(SquareVol, lambdapow, lambda, prec);    // lambda^{k+1}
    acb_add(SquareVol, SquareVol, g_res2, prec);    // \lambda^{k+1} * g_res2
    acb_add(SquareVol, SquareVol, f_res2, prec);    // \lambda^{k+1} * g_res2 * f_res2
    acb_mul(SquareVol, SquareVol, OmegaKPlusOne, prec);
    acb_mul(SquareVol, SquareVol, OmegaLPlusOne, prec);
    acb_pow(SquareVol, SquareVol, vol_pow, prec);

    // Compute factor towards perimeter of portion of cone that we subtract
    acb_t cone_per, lambda2, temp2;
    acb_init(cone_per); acb_init(lambda2); acb_init(temp2);
    acb_mul(lambda2, lambda, lambda, prec);     // lambda^2
    acb_add_ui(cone_per, lambda2, 1, prec);     // lambda^2 + 1
    acb_sqrt(cone_per, cone_per, prec);         // sqrt(...)
    acb_mul(cone_per, cone_per, lambdapow, prec);     // lambda^k * sqrt(...)
    acb_sub_ui(temp2, dim, 1, prec);            // n - 1
    acb_div(cone_per, cone_per, temp2, prec);   // [lambda^2 * sqrt(...)]/(n-1)

    // Compute Lambda_Lawson
    acb_t kplusone, lplusone, LambdaLawson, diff;
    acb_init(kplusone); acb_init(lplusone); acb_init(LambdaLawson); acb_init(diff);
    acb_add_ui(kplusone, k, 1, prec);           // k + 1
    acb_add_ui(lplusone, l, 1, prec);           // l + 1
    acb_add(LambdaLawson, f_res, g_res, prec);  // adds perimeter integrals from f and g
    acb_sub(LambdaLawson, LambdaLawson, cone_per, prec);        // subtracts perimeter from cone
    acb_mul(LambdaLawson, LambdaLawson, kplusone, prec);        // (...) * (k + 1)
    acb_mul(LambdaLawson, LambdaLawson, lplusone, prec);        // (...) * (k + 1)(l + 1)
    acb_mul(LambdaLawson, LambdaLawson, OmegaKPlusOne, prec);   // (...) * (k + 1)(l + 1) * omega_{k+1}
    acb_mul(LambdaLawson, LambdaLawson, OmegaLPlusOne, prec);   // (...) * (k + 1)(l + 1) * omega_{k+1} * omega_{l+1}
    acb_div(LambdaLawson, LambdaLawson, SquareVol, prec);       // (...) * (k + 1)(l + 1) * omega_{k+1} * omega_{l+1} / Vol^{(n-1)/n}
    acb_sub(diff, result, LambdaLawson, prec);                  // Lambda_plane - Lambda_Lawson
    printf("Lambdaplane(%ld) - M(%d,%d) = ", n, k_raw, l_raw); acb_printn(diff, 25, 0); printf("\n");  

    // Clear memory
    acb_clear(lambda); acb_clear(theta); acb_clear(pi); acb_clear(temp);
    acb_clear(two_pi_over_3); acb_clear(pi_over_6);
    acb_clear(r); acb_clear(h); acb_clear(rho); acb_clear(d);
    acb_clear(half_exp); acb_clear(gamma_arg);
    acb_clear(pi_pow); acb_clear(gamma_val);
    acb_clear(rmh); acb_clear(rmd);
    acb_clear(k); acb_clear(l);
    acb_clear(vol_pow); acb_clear(dim); acb_clear(SquareVol);
    acb_clear(LambdaLawson); acb_clear(kplusone); acb_clear(lplusone); acb_clear(cone_per); acb_clear(temp2);
    }
 //   fclose(f);
    //    Cleanup
    acb_clear(pi); acb_clear(gamma1); acb_clear(gamma2);
    acb_clear(omega_n1); acb_clear(omega_pow);
    acb_clear(num); acb_clear(den_base); acb_clear(hyp1); acb_clear(hyp2);
    acb_clear(term1); acb_clear(term2); acb_clear(sqrt3); acb_clear(sqrt3_div2_pow);
    acb_clear(temp1); acb_clear(temp2); acb_clear(log_pi); acb_clear(log_den);
    acb_clear(den_pow); acb_clear(result); acb_clear(ratio);
    acb_clear(a); acb_clear(b); acb_clear(c); acb_clear(z); acb_clear(temp3);
    return 0;
}

==> anc/LP_LL_comparison.txt <==
Lambdaplane[8] - Lambda(C_{3,3}) = [0.4727027390447536127294428 +/- 8.44e-26] + [+/- 1.89e-34]*I
Lambdaplane[9] - Lambda(C_{3,4}) = [0.461074064583000826942371 +/- 1.91e-25] + [+/- 5.46e-32]*I
Lambdaplane[10] - Lambda(C_{4,4}) = [0.444789517727066364346836 +/- 3.39e-25] + [+/- 6.31e-34]*I
Lambdaplane[11] - Lambda(C_{4,5}) = [0.434642650129701011372762 +/- 3.54e-25] + [+/- 6.47e-30]*I
Lambdaplane[12] - Lambda(C_{5,5}) = [0.423383398753873020720586 +/- 2.20e-25] + [+/- 2.67e-31]*I
Lambdaplane[13] - Lambda(C_{5,6}) = [0.415090261883406907257657 +/- 6.78e-25] + [+/- 1.16e-29]*I
Lambdaplane[14] - Lambda(C_{6,6}) = [0.406332104590238199433559 +/- 1.83e-25] + [+/- 1.04e-29]*I
Lambdaplane[15] - Lambda(C_{6,7}) = [0.399266518810941492794221 +/- 4.44e-25] + [+/- 6.76e-33]*I
Lambdaplane[16] - Lambda(C_{7,7}) = [0.391985840186577538810047 +/- 5.38e-25] + [+/- 2.73e-29]*I
Lambdaplane[17] - Lambda(C_{7,8}) = [0.385751157367273430909755 +/- 2.59e-25] + [+/- 8.51e-34]*I
Lambdaplane[18] - Lambda(C_{8,8}) = [0.379468184319104851693429 +/- 3.63e-25] + [+/- 5.36e-35]*I
Lambdaplane[19] - Lambda(C_{8,9}) = [0.373904105484137953713926 +/- 3.24e-25] + [+/- 2.98e-29]*I
Lambdaplane[20] - Lambda(C_{9,9}) = [0.368358737849814322523069 +/- 6.13e-25] + [+/- 1.65e-34]*I
Lambdaplane[21] - Lambda(C_{9,10}) = [0.363334835031312861509799 +/- 6.21e-25] + [+/- 1.09e-31]*I
Lambdaplane[22] - Lambda(C_{10,10}) = [0.358362123623882999530036 +/- 2.42e-25] + [+/- 1.46e-30]*I
Lambdaplane[23] - Lambda(C_{10,11}) = [0.353783504790225009682707 +/- 8.25e-25] + [+/- 4.17e-30]*I
Lambdaplane[24] - Lambda(C_{11,11}) = [0.349271797910789822406013 +/- 6.09e-25] + [+/- 3.54e-30]*I
Lambdaplane[25] - Lambda(C_{11,12}) = [0.345068119155039583503162 +/- 7.23e-25] + [+/- 1.23e-29]*I
Lambdaplane[26] - Lambda(C_{12,12}) = [0.340937800507287244167835 +/- 7.34e-25] + [+/- 5.44e-29]*I
Lambdaplane[27] - Lambda(C_{12,13}) = [0.337054885658352614608017 +/- 5.67e-25] + [+/- 3.84e-33]*I
Lambdaplane[28] - Lambda(C_{13,13}) = [0.333246730392588267392268 +/- 6.59e-25] + [+/- 8.60e-33]*I
Lambdaplane[29] - Lambda(C_{13,14}) = [0.329641766111731691404168 +/- 8.55e-25] + [+/- 2.48e-31]*I
Lambdaplane[30] - Lambda(C_{14,14}) = [0.326110216247302959357692 +/- 5.77e-25] + [+/- 5.56e-31]*I
Lambdaplane[31] - Lambda(C_{14,15}) = [0.322748656221022427796333 +/- 6.47e-25] + [+/- 6.78e-31]*I
Lambdaplane[32] - Lambda(C_{15,15}) = [0.319457713604303195109363 +/- 5.99e-25] + [+/- 9.64e-31]*I
Lambdaplane[33] - Lambda(C_{15,16}) = [0.31631120058501536779694 +/- 4.17e-24] + [+/- 2.53e-29]*I
Lambdaplane[34] - Lambda(C_{16,16}) = [0.313231794424184018416546 +/- 6.69e-25] + [+/- 6.17e-29]*I
Lambdaplane[35] - Lambda(C_{16,17}) = [0.31027671552345303292284 +/- 4.09e-24] + [+/- 3.68e-29]*I
Lambdaplane[36] - Lambda(C_{17,17}) = [0.307384945037429767761929 +/- 7.34e-25] + [+/- 1.02e-30]*I
Lambdaplane[37] - Lambda(C_{17,18}) = [0.30460139779773152379592 +/- 5.22e-24] + [+/- 3.49e-30]*I
Lambdaplane[38] - Lambda(C_{18,18}) = [0.30187731749087493390855 +/- 5.13e-24] + [+/- 7.28e-33]*I
Lambdaplane[39] - Lambda(C_{18,19}) = [0.29924835110288787244106 +/- 1.89e-24] + [+/- 4.86e-32]*I
Lambdaplane[40] - Lambda(C_{19,19}) = [0.296675105576313004947151 +/- 6.78e-25] + [+/- 7.93e-32]*I
Lambdaplane[41] - Lambda(C_{19,20}) = [0.29418615188126392518548 +/- 2.20e-24] + [+/- 5.28e-31]*I
Lambdaplane[42] - Lambda(C_{20,20}) = [0.29174934344764236710069 +/- 4.20e-24] + [+/- 8.61e-31]*I
Lambdaplane[43] - Lambda(C_{20,21}) = [0.28938778220725021876530 +/- 4.08e-24] + [+/- 5.71e-30]*I
Lambdaplane[44] - Lambda(C_{21,21}) = [0.287074998176263567008728 +/- 7.55e-25] + [+/- 9.32e-30]*I
Lambdaplane[45] - Lambda(C_{21,22}) = [0.28482981946691757074054 +/- 1.24e-24] + [+/- 1.11e-29]*I
Lambdaplane[46] - Lambda(C_{22,22}) = [0.28263027180976783215701 +/- 3.32e-24] + [+/- 1.28e-29]*I
Lambdaplane[47] - Lambda(C_{22,23}) = [0.28049181005925147522098 +/- 6.29e-24] + [+/- 8.13e-29]*I
Lambdaplane[48] - Lambda(C_{23,23}) = [0.27839605599565396208894 +/- 2.54e-24] + [+/- 1.37e-28]*I
Lambdaplane[49] - Lambda(C_{23,24}) = [0.27635577778804301677277 +/- 4.59e-24] + [+/- 6.04e-29]*I
Lambdaplane[50] - Lambda(C_{24,24}) = [0.27435549983673787464993 +/- 3.34e-24] + [+/- 1.13e-34]*I
Lambdaplane[51] - Lambda(C_{24,25}) = [0.27240583269580051396175 +/- 2.69e-24] + [+/- 3.11e-33]*I
Lambdaplane[52] - Lambda(C_{25,25}) = [0.27049366321472817291397 +/- 3.39e-24] + [+/- 6.96e-33]*I
Lambdaplane[53] - Lambda(C_{25,26}) = [0.26862785605049674382444 +/- 4.86e-24] + [+/- 1.91e-31]*I
Lambdaplane[54] - Lambda(C_{26,26}) = [0.26679723560329180795549 +/- 2.94e-24] + [+/- 4.28e-31]*I
Lambdaplane[55] - Lambda(C_{26,27}) = [0.26500924392725615667294 +/- 5.10e-24] + [+/- 1.18e-29]*I
Lambdaplane[56] - Lambda(C_{27,27}) = [0.26325430574141024025688 +/- 3.44e-24] + [+/- 6.91e-31]*I
Lambdaplane[57] - Lambda(C_{27,28}) = [0.26153869647440341672386 +/- 5.35e-24] + [+/- 3.20e-29]*I
Lambdaplane[58] - Lambda(C_{28,28}) = [0.25985417128750264358796 +/- 2.21e-24] + [+/- 4.23e-29]*I
Lambdaplane[59] - Lambda(C_{28,29}) = [0.25820604322228599057547 +/- 2.36e-24] + [+/- 2.43e-29]*I
Lambdaplane[60] - Lambda(C_{29,29}) = [0.25658718024605733291847 +/- 1.99e-24] + [+/- 2.93e-34]*I
Lambdaplane[61] - Lambda(C_{29,30}) = [0.25500209713390526867221 +/- 6.13e-24] + [+/- 1.05e-33]*I
Lambdaplane[62] - Lambda(C_{30,30}) = [0.25344459789633248430768 +/- 5.21e-24] + [+/- 1.62e-33]*I
Lambdaplane[63] - Lambda(C_{30,31}) = [0.25191853179930528289981 +/- 6.60e-24] + [+/- 5.78e-33]*I
Lambdaplane[64] - Lambda(C_{31,31}) = [0.25041849437432094380420 +/- 5.49e-24] + [+/- 8.87e-33]*I
Lambdaplane[65] - Lambda(C_{31,32}) = [0.24894777742973831808316 +/- 5.22e-24] + [+/- 3.18e-32]*I
Lambdaplane[66] - Lambda(C_{32,32}) = [0.24750164912049230324994 +/- 2.28e-24] + [+/- 4.88e-32]*I
Lambdaplane[67] - Lambda(C_{32,33}) = [0.24608293224754670943830 +/- 7.48e-24] + [+/- 1.75e-31]*I
Lambdaplane[68] - Lambda(C_{33,33}) = [0.24468746920379462202439 +/- 5.83e-24] + [+/- 2.68e-31]*I
Lambdaplane[69] - Lambda(C_{33,34}) = [0.24331768657779058073694 +/- 6.55e-24] + [+/- 9.56e-31]*I
Lambdaplane[70] - Lambda(C_{34,34}) = [0.24196991914274563747709 +/- 6.16e-24] + [+/- 1.47e-30]*I
Lambdaplane[71] - Lambda(C_{34,35}) = [0.24064625748873302059059 +/- 4.17e-24] + [+/- 5.24e-30]*I
Lambdaplane[72] - Lambda(C_{35,35}) = [0.23934346031335178863765 +/- 5.28e-24] + [+/- 8.02e-30]*I
Lambdaplane[73] - Lambda(C_{35,36}) = [0.23806333225111193030923 +/- 4.97e-24] + [+/- 2.87e-29]*I
Lambdaplane[74] - Lambda(C_{36,36}) = [0.23680299839854601957231 +/- 2.26e-24] + [+/- 1.01e-29]*I
Lambdaplane[75] - Lambda(C_{36,37}) = [0.23556401921035855377801 +/- 6.86e-24] + [+/- 4.98e-29]*I
Lambdaplane[76] - Lambda(C_{37,37}) = [0.23434383762061088824226 +/- 4.28e-24] + [+/- 5.46e-29]*I
Lambdaplane[77] - Lambda(C_{37,38}) = [0.23314380492500070673230 +/- 4.72e-24] + [+/- 1.93e-28]*I
Lambdaplane[78] - Lambda(C_{38,38}) = [0.23196164072441255929283 +/- 4.24e-24] + [+/- 2.98e-28]*I
Lambdaplane[79] - Lambda(C_{38,39}) = [0.23079851662920130015826 +/- 8.17e-24] + [+/- 1.31e-28]*I
Lambdaplane[80] - Lambda(C_{39,39}) = [0.22965239385939648065032 +/- 4.68e-24] + [+/- 2.35e-35]*I
Lambdaplane[81] - Lambda(C_{39,40}) = [0.22852428923849554717522 +/- 7.16e-24] + [+/- 7.13e-28]*I
Lambdaplane[82] - Lambda(C_{40,40}) = [0.22741237565465594701772 +/- 4.85e-24] + [+/- 2.46e-34]*I
Lambdaplane[83] - Lambda(C_{40,41}) = [0.22631753625188123964955 +/- 7.96e-24] + [+/- 1.58e-33]*I
Lambdaplane[84] - Lambda(C_{41,41}) = [0.22523812989665264189062 +/- 6.44e-24] + [+/- 2.57e-33]*I
Lambdaplane[85] - Lambda(C_{41,42}) = [0.22417492400684784244455 +/- 3.91e-24] + [+/- 1.65e-32]*I
Lambdaplane[86] - Lambda(C_{42,42}) = [0.22312644131547657881472 +/- 4.20e-24] + [+/- 2.68e-32]*I
Lambdaplane[87] - Lambda(C_{42,43}) = [0.22209334883322142685959 +/- 6.19e-24] + [+/- 1.72e-31]*I
Lambdaplane[88] - Lambda(C_{43,43}) = [0.22107431406409927891146 +/- 5.85e-24] + [+/- 2.79e-31]*I
Lambdaplane[89] - Lambda(C_{43,44}) = [0.22006991672129608019244 +/- 7.79e-24] + [+/- 1.79e-30]*I
Lambdaplane[90] - Lambda(C_{44,44}) = [0.21907895253693887083234 +/- 2.64e-24] + [+/- 2.91e-30]*I
Lambdaplane[91] - Lambda(C_{44,45}) = [0.21810192517812811145751 +/- 5.47e-24] + [+/- 1.86e-29]*I
Lambdaplane[92] - Lambda(C_{45,45}) = [0.21713774422958340246212 +/- 2.93e-24] + [+/- 3.03e-29]*I
Lambdaplane[93] - Lambda(C_{45,46}) = [0.21618684699497629508097 +/- 7.93e-24] + [+/- 3.52e-29]*I
Lambdaplane[94] - Lambda(C_{46,46}) = [0.21524824438390505700727 +/- 5.44e-24] + [+/- 3.93e-29]*I
Lambdaplane[95] - Lambda(C_{46,47}) = [0.21432231568959108498861 +/- 5.32e-24] + [+/- 2.50e-28]*I
Lambdaplane[96] - Lambda(C_{47,47}) = [0.21340816219899805140441 +/- 7.01e-24] + [+/- 4.15e-28]*I
Lambdaplane[97] - Lambda(C_{47,48}) = [0.21250611241923370114173 +/- 6.82e-24] + [+/- 1.89e-28]*I
Lambdaplane[98] - Lambda(C_{48,48}) = [0.21161534842174145255094 +/- 4.06e-24] + [+/- 1.31e-29]*I
Lambdaplane[99] - Lambda(C_{48,49}) = [0.21073615418992077684257 +/- 4.96e-24] + [+/- 3.41e-28]*I
Lambdaplane[100] - Lambda(C_{49,49}) = [0.20986778415332494060745 +/- 5.84e-24] + [+/- 7.82e-28]*I
Lambdaplane[101] - Lambda(C_{49,50}) = [0.20901048321142901466188 +/- 6.87e-24] + [+/- 4.49e-28]*I
Lambdaplane[102] - Lambda(C_{50,50}) = [0.20816357073217812027903 +/- 7.44e-24] + [+/- 6.86e-44]*I
Lambdaplane[103] - Lambda(C_{50,51}) = [0.20732725726652509960775 +/- 7.69e-24] + [+/- 2.43e-43]*I
Lambdaplane[104] - Lambda(C_{51,51}) = [0.20650092057169973787323 +/- 5.17e-24] + [+/- 3.71e-43]*I
Lambdaplane[105] - Lambda(C_{51,52}) = [0.20568474098083307260970 +/- 5.40e-24] + [+/- 1.31e-42]*I
Lambdaplane[106] - Lambda(C_{52,52}) = [0.20487814884689711374474 +/- 6.88e-24] + [+/- 2.00e-42]*I
Lambdaplane[107] - Lambda(C_{52,53}) = [0.20408129789476271709774 +/- 6.09e-24] + [+/- 7.05e-42]*I
Lambdaplane[108] - Lambda(C_{53,53}) = [0.20329366593726262485789 +/- 6.08e-24] + [+/- 1.08e-41]*I
Lambdaplane[109] - Lambda(C_{53,54}) = [0.20251538325075620908436 +/- 7.75e-24] + [+/- 3.81e-41]*I
Lambdaplane[110] - Lambda(C_{54,54}) = [0.20174597054531452546479 +/- 6.98e-24] + [+/- 5.81e-41]*I
Lambdaplane[111] - Lambda(C_{54,55}) = [0.20098553741934099719912 +/- 6.50e-24] + [+/- 2.05e-40]*I
Lambdaplane[112] - Lambda(C_{55,55}) = [0.20023364341926393349288 +/- 7.11e-24] + [+/- 3.14e-40]*I
Lambdaplane[113] - Lambda(C_{55,56}) = [0.19949037989892484491736 +/- 9.30e-24] + [+/- 1.11e-39]*I
Lambdaplane[114] - Lambda(C_{56,56}) = [0.19875534161870611902932 +/- 7.64e-24] + [+/- 1.69e-39]*I
Lambdaplane[115] - Lambda(C_{56,57}) = [0.19802860382873341617265 +/- 5.89e-24] + [+/- 5.94e-39]*I
Lambdaplane[116] - Lambda(C_{57,57}) = [0.19730979326681711704055 +/- 8.18e-24] + [+/- 9.08e-39]*I
Lambdaplane[117] - Lambda(C_{57,58}) = [0.19659897096463568080765 +/- 6.71e-24] + [+/- 3.20e-38]*I
Lambdaplane[118] - Lambda(C_{58,58}) = [0.19589579274089523345990 +/- 5.74e-24] + [+/- 4.89e-38]*I
Lambdaplane[119] - Lambda(C_{58,59}) = [0.1952003070717770366193 +/- 5.12e-23] + [+/- 1.72e-37]*I
Lambdaplane[120] - Lambda(C_{59,59}) = [0.19451219625922359387718 +/- 6.92e-24] + [+/- 2.63e-37]*I
Lambdaplane[121] - Lambda(C_{59,60}) = [0.1938314976926802496176 +/- 2.03e-23] + [+/- 9.24e-37]*I
Lambdaplane[122] - Lambda(C_{60,60}) = [0.19315791782435502951005 +/- 5.15e-24] + [+/- 1.42e-36]*I
Lambdaplane[123] - Lambda(C_{60,61}) = [0.19249148425563141830461 +/- 8.67e-24] + [+/- 4.97e-36]*I
Lambdaplane[124] - Lambda(C_{61,61}) = [0.19183192549032508080755 +/- 8.12e-24] + [+/- 7.59e-36]*I
Lambdaplane[125] - Lambda(C_{61,62}) = [0.19117926049112942842831 +/- 7.22e-24] + [+/- 2.67e-35]*I
Lambdaplane[126] - Lambda(C_{62,62}) = [0.19053323792238490899895 +/- 4.56e-24] + [+/- 4.08e-35]*I
Lambdaplane[127] - Lambda(C_{62,63}) = [0.18989386912691859911833 +/- 8.44e-24] + [+/- 1.44e-34]*I
Lambdaplane[128] - Lambda(C_{63,63}) = [0.18926092122311680165553 +/- 7.41e-24] + [+/- 2.19e-34]*I
Lambdaplane[129] - Lambda(C_{63,64}) = [0.18863439883747941931493 +/- 5.98e-24] + [+/- 7.69e-34]*I
Lambdaplane[130] - Lambda(C_{64,64}) = [0.18801408600043472377368 +/- 5.18e-24] + [+/- 1.18e-33]*I
Lambdaplane[131] - Lambda(C_{64,65}) = [0.18739998142405070298420 +/- 8.78e-24] + [+/- 4.13e-33]*I
Lambdaplane[132] - Lambda(C_{65,65}) = [0.18679188465533789278460 +/- 5.10e-24] + [+/- 6.31e-33]*I
Lambdaplane[133] - Lambda(C_{65,66}) = [0.1861897892047086821504 +/- 4.98e-23] + [+/- 2.22e-32]*I
Lambdaplane[134] - Lambda(C_{66,66}) = [0.18559350887106405737992 +/- 5.24e-24] + [+/- 3.39e-32]*I
Lambdaplane[135] - Lambda(C_{66,67}) = [0.18500303259686674964559 +/- 6.30e-24] + [+/- 1.19e-31]*I
Lambdaplane[136] - Lambda(C_{67,67}) = [0.18441818728518422564104 +/- 6.70e-24] + [+/- 1.82e-31]*I
Lambdaplane[137] - Lambda(C_{67,68}) = [0.18383895787437502547824 +/- 8.80e-24] + [+/- 6.37e-31]*I
Lambdaplane[138] - Lambda(C_{68,68}) = [0.18326518332909127609304 +/- 7.77e-24] + [+/- 9.72e-31]*I
Lambdaplane[139] - Lambda(C_{68,69}) = [0.1826968450857564641411 +/- 4.25e-23] + [+/- 3.41e-30]*I
Lambdaplane[140] - Lambda(C_{69,69}) = [0.18213379322183490406963 +/- 8.67e-24] + [+/- 5.21e-30]*I
Lambdaplane[141] - Lambda(C_{69,70}) = [0.1815760061187124651862 +/- 4.56e-23] + [+/- 1.83e-29]*I
Lambdaplane[142] - Lambda(C_{70,70}) = [0.18102334410319170155666 +/- 8.38e-24] + [+/- 2.79e-29]*I
Lambdaplane[143] - Lambda(C_{70,71}) = [0.18047578290005336065335 +/- 8.43e-24] + [+/- 3.13e-29]*I
Lambdaplane[144] - Lambda(C_{71,71}) = [0.17993319229723483546623 +/- 9.10e-24] + [+/- 3.38e-29]*I
Lambdaplane[145] - Lambda(C_{71,72}) = [0.1793955457183619219337 +/- 1.27e-23] + [+/- 1.18e-28]*I
Lambdaplane[146] - Lambda(C_{72,72}) = [0.17886272169331693320381 +/- 6.23e-24] + [+/- 1.81e-28]*I
Lambdaplane[147] - Lambda(C_{72,73}) = [0.1783346916614716052113 +/- 1.98e-23] + [+/- 6.30e-28]*I
Lambdaplane[148] - Lambda(C_{73,73}) = [0.17781134223701217373823 +/- 4.81e-24] + [+/- 9.67e-28]*I
Lambdaplane[149] - Lambda(C_{73,74}) = [0.17729264315776112905663 +/- 8.64e-24] + [+/- 4.24e-28]*I
Lambdaplane[150] - Lambda(C_{74,74}) = [0.17677848852074771142810 +/- 8.20e-24] + [+/- 1.65e-33]*I
Lambdaplane[151] - Lambda(C_{74,75}) = [0.17626884661427435967389 +/- 6.88e-24] + [+/- 1.05e-32]*I
Lambdaplane[152] - Lambda(C_{75,75}) = [0.17576361846757981823082 +/- 8.64e-24] + [+/- 1.70e-32]*I
Lambdaplane[153] - Lambda(C_{75,76}) = [0.1752627711440313677333 +/- 4.71e-23] + [+/- 1.07e-31]*I
Lambdaplane[154] - Lambda(C_{76,76}) = [0.17476621209986642207829 +/- 9.21e-24] + [+/- 1.74e-31]*I
Lambdaplane[155] - Lambda(C_{76,77}) = [0.1742739073745131164670 +/- 1.39e-23] + [+/- 1.10e-30]*I
Lambdaplane[156] - Lambda(C_{77,77}) = [0.17378577038756171447162 +/- 7.55e-24] + [+/- 1.79e-30]*I
Lambdaplane[157] - Lambda(C_{77,78}) = [0.1733017663334617846937 +/- 3.16e-23] + [+/- 1.13e-29]*I
Lambdaplane[158] - Lambda(C_{78,78}) = [0.17282181416896822848058 +/- 7.34e-24] + [+/- 1.84e-29]*I
Lambdaplane[159] - Lambda(C_{78,79}) = [0.1723458784034780470680 +/- 2.01e-23] + [+/- 2.12e-29]*I
Lambdaplane[160] - Lambda(C_{79,79}) = [0.17187388313930539556903 +/- 5.26e-24] + [+/- 2.34e-29]*I
Lambdaplane[161] - Lambda(C_{79,80}) = [0.1714057923426251174917 +/- 1.27e-23] + [+/- 1.46e-28]*I
Lambdaplane[162] - Lambda(C_{80,80}) = [0.17094153490118537018545 +/- 8.47e-24] + [+/- 2.39e-28]*I
Lambdaplane[163] - Lambda(C_{80,81}) = [0.1704810743649497220070 +/- 3.65e-23] + [+/- 1.50e-27]*I
Lambdaplane[164] - Lambda(C_{81,81}) = [0.17002434407455452419891 +/- 5.53e-24] + [+/- 2.45e-27]*I
Lambdaplane[165] - Lambda(C_{81,82}) = [0.1695713072765300637990 +/- 3.75e-23] + [+/- 1.08e-27]*I
Lambdaplane[166] - Lambda(C_{82,82}) = [0.16912190145888926396929 +/- 5.70e-24] + [+/- 4.62e-30]*I
Lambdaplane[167] - Lambda(C_{82,83}) = [0.1686760896645864155150 +/- 4.76e-23] + [+/- 1.02e-29]*I
Lambdaplane[168] - Lambda(C_{83,83}) = [0.1682338132463983107349 +/- 5.04e-23] + [+/- 1.46e-29]*I
Lambdaplane[169] - Lambda(C_{83,84}) = [0.1677950351333659180806 +/- 1.27e-23] + [+/- 3.20e-29]*I
Lambdaplane[170] - Lambda(C_{84,84}) = [0.16735970028173234681517 +/- 7.48e-24] + [+/- 4.59e-29]*I
Lambdaplane[171] - Lambda(C_{84,85}) = [0.1669277715858681886093 +/- 5.30e-23] + [+/- 4.97e-29]*I
Lambdaplane[172] - Lambda(C_{85,85}) = [0.16649919736444196209056 +/- 8.73e-24] + [+/- 5.26e-29]*I
Lambdaplane[173] - Lambda(C_{85,86}) = [0.1660739405473243237193 +/- 5.38e-23] + [+/- 1.16e-28]*I
Lambdaplane[174] - Lambda(C_{86,86}) = [0.16565195259231927200283 +/- 6.05e-24] + [+/- 1.66e-28]*I
Lambdaplane[175] - Lambda(C_{86,87}) = [0.16523319652721744645490 +/- 8.93e-24] + [+/- 3.63e-28]*I
Lambdaplane[176] - Lambda(C_{87,87}) = [0.1648176267420245694542 +/- 4.31e-23] + [+/- 5.22e-28]*I
Lambdaplane[177] - Lambda(C_{87,88}) = [0.1644052064174477602165 +/- 3.63e-23] + [+/- 1.15e-27]*I
Lambdaplane[178] - Lambda(C_{88,88}) = [0.1639958926847485803782 +/- 5.28e-23] + [+/- 1.65e-27]*I
Lambdaplane[179] - Lambda(C_{88,89}) = [0.1635896489252103024236 +/- 1.34e-23] + [+/- 7.44e-28]*I
Lambdaplane[180] - Lambda(C_{89,89}) = [0.1631864348346677171991 +/- 4.10e-23] + [+/- 1.03e-47]*I
Lambdaplane[181] - Lambda(C_{89,90}) = [0.1627862140372077554720 +/- 2.30e-23] + [+/- 2.35e-27]*I
Lambdaplane[182] - Lambda(C_{90,90}) = [0.16238894862805334192561 +/- 7.78e-24] + [+/- 5.48e-47]*I
Lambdaplane[183] - Lambda(C_{90,91}) = [0.1619946025120475411661 +/- 5.45e-23] + [+/- 1.92e-46]*I
Lambdaplane[184] - Lambda(C_{91,91}) = [0.1616031400308996417912 +/- 5.26e-23] + [+/- 2.93e-46]*I
Lambdaplane[185] - Lambda(C_{91,92}) = [0.1612145254027295710464 +/- 4.18e-23] + [+/- 1.03e-45]*I
Lambdaplane[186] - Lambda(C_{92,92}) = [0.16082872507342946681689 +/- 9.26e-24] + [+/- 1.56e-45]*I
Lambdaplane[187] - Lambda(C_{92,93}) = [0.1604457036025727313423 +/- 2.91e-23] + [+/- 5.44e-45]*I
Lambdaplane[188] - Lambda(C_{93,93}) = [0.1600654294089218312388 +/- 2.09e-23] + [+/- 8.30e-45]*I
Lambdaplane[189] - Lambda(C_{93,94}) = [0.1596878674176232350333 +/- 2.92e-23] + [+/- 2.90e-44]*I
Lambdaplane[190] - Lambda(C_{94,94}) = [0.15931298789730655515271 +/- 8.80e-24] + [+/- 4.42e-44]*I
Lambdaplane[191] - Lambda(C_{94,95}) = [0.1589407561599517850919 +/- 1.28e-23] + [+/- 1.55e-43]*I
Lambdaplane[192] - Lambda(C_{95,95}) = [0.1585711442092493997273 +/- 3.05e-23] + [+/- 2.36e-43]*I
Lambdaplane[193] - Lambda(C_{95,96}) = [0.1582041177624216732802 +/- 1.90e-23] + [+/- 8.22e-43]*I
Lambdaplane[194] - Lambda(C_{96,96}) = [0.15783965045224582412899 +/- 7.83e-24] + [+/- 1.26e-42]*I
Lambdaplane[195] - Lambda(C_{96,97}) = [0.1574777084154572852982 +/- 5.73e-23] + [+/- 4.38e-42]*I
Lambdaplane[196] - Lambda(C_{97,97}) = [0.1571182668147619768924 +/- 3.51e-23] + [+/- 6.68e-42]*I
Lambdaplane[197] - Lambda(C_{97,98}) = [0.1567612922194728829745 +/- 2.80e-23] + [+/- 2.33e-41]*I
Lambdaplane[198] - Lambda(C_{98,98}) = [0.15640676122954241373854 +/- 8.41e-24] + [+/- 3.56e-41]*I
Lambdaplane[199] - Lambda(C_{98,99}) = [0.1560546408576262403381 +/- 5.83e-23] + [+/- 1.24e-40]*I
Lambdaplane[200] - Lambda(C_{99,99}) = [0.15570490905416520953577 +/- 9.21e-24] + [+/- 1.90e-40]*I
Lambdaplane[201] - Lambda(C_{99,100}) = [0.1553575332834990379010 +/- 2.20e-23] + [+/- 6.60e-40]*I
Lambdaplane[202] - Lambda(C_{100,100}) = [0.1550124927660982530129 +/- 3.37e-23] + [+/- 1.01e-39]*I
Lambdaplane[203] - Lambda(C_{100,101}) = [0.1546697554247825918431 +/- 3.76e-23] + [+/- 3.52e-39]*I
Lambdaplane[204] - Lambda(C_{101,101}) = [0.1543293016748254105238 +/- 3.16e-23] + [+/- 5.36e-39]*I
Lambdaplane[205] - Lambda(C_{101,102}) = [0.1539910999022600743464 +/- 4.32e-23] + [+/- 1.87e-38]*I
Lambdaplane[206] - Lambda(C_{102,102}) = [0.15365513164685551764069 +/- 8.86e-24] + [+/- 2.85e-38]*I
Lambdaplane[207] - Lambda(C_{102,103}) = [0.1533213657616737211455 +/- 6.24e-23] + [+/- 9.94e-38]*I
Lambdaplane[208] - Lambda(C_{103,103}) = [0.1529897848450104226692 +/- 2.20e-23] + [+/- 1.52e-37]*I
Lambdaplane[209] - Lambda(C_{103,104}) = [0.1526603582192189850843 +/- 4.44e-23] + [+/- 5.29e-37]*I
Lambdaplane[210] - Lambda(C_{104,104}) = [0.15233306947956669256803 +/- 8.12e-24] + [+/- 8.07e-37]*I
Lambdaplane[211] - Lambda(C_{104,105}) = [0.1520078884189786023664 +/- 5.59e-23] + [+/- 2.82e-36]*I
Lambdaplane[212] - Lambda(C_{105,105}) = [0.15168479957188341088477 +/- 8.63e-24] + [+/- 4.29e-36]*I
Lambdaplane[213] - Lambda(C_{105,106}) = [0.1513637732024783253673 +/- 5.92e-23] + [+/- 1.50e-35]*I
Lambdaplane[214] - Lambda(C_{106,106}) = [0.1510447947296808452585 +/- 3.47e-23] + [+/- 2.29e-35]*I
Lambdaplane[215] - Lambda(C_{106,107}) = [0.1507278348878241223102 +/- 6.25e-23] + [+/- 7.95e-35]*I
Lambdaplane[216] - Lambda(C_{107,107}) = [0.1504128799307379659624 +/- 4.33e-23] + [+/- 1.22e-34]*I
Lambdaplane[217] - Lambda(C_{107,108}) = [0.1500999010614700745235 +/- 1.75e-23] + [+/- 4.23e-34]*I
Lambdaplane[218] - Lambda(C_{108,108}) = [0.1497888853205463380798 +/- 1.11e-23] + [+/- 6.45e-34]*I
Lambdaplane[219] - Lambda(C_{108,109}) = [0.1494798043772038321188 +/- 4.25e-23] + [+/- 2.25e-33]*I
Lambdaplane[220] - Lambda(C_{109,109}) = [0.14917264601509388019146 +/- 9.46e-24] + [+/- 3.43e-33]*I
Lambdaplane[221] - Lambda(C_{109,110}) = [0.1488673823666523983564 +/- 3.18e-23] + [+/- 1.20e-32]*I
Lambdaplane[222] - Lambda(C_{110,110}) = [0.14856400191597688532170 +/- 9.11e-24] + [+/- 1.83e-32]*I
Lambdaplane[223] - Lambda(C_{110,111}) = [0.1482624772558817637890 +/- 2.63e-23] + [+/- 6.35e-32]*I
Lambdaplane[224] - Lambda(C_{111,111}) = [0.1479627975319877949807 +/- 5.13e-23] + [+/- 9.68e-32]*I
Lambdaplane[225] - Lambda(C_{111,112}) = [0.1476649357932928551644 +/- 3.15e-23] + [+/- 3.38e-31]*I
Lambdaplane[226] - Lambda(C_{112,112}) = [0.1473688818099329687714 +/- 5.08e-23] + [+/- 5.15e-31]*I
Lambdaplane[227] - Lambda(C_{112,113}) = [0.1470746090829048765269 +/- 5.87e-23] + [+/- 1.80e-30]*I
Lambdaplane[228] - Lambda(C_{113,113}) = [0.1467821079722188681720 +/- 1.60e-23] + [+/- 2.74e-30]*I
Lambdaplane[229] - Lambda(C_{113,114}) = [0.1464913524261776410859 +/- 2.14e-23] + [+/- 9.52e-30]*I
Lambdaplane[230] - Lambda(C_{114,114}) = [0.1462023333620993369398 +/- 2.87e-23] + [+/- 1.46e-29]*I
Lambdaplane[231] - Lambda(C_{114,115}) = [0.1459150251704851040376 +/- 4.00e-23] + [+/- 5.06e-29]*I
Lambdaplane[232] - Lambda(C_{115,115}) = [0.1456294192953363068206 +/- 3.24e-23] + [+/- 1.74e-29]*I
Lambdaplane[233] - Lambda(C_{115,116}) = [0.1453454905642407001873 +/- 5.27e-23] + [+/- 8.62e-29]*I
Lambdaplane[234] - Lambda(C_{116,116}) = [0.1450632309191139437382 +/- 4.69e-23] + [+/- 9.22e-29]*I
Lambdaplane[235] - Lambda(C_{116,117}) = [0.1447826156187870763098 +/- 5.04e-23] + [+/- 3.20e-28]*I
Lambdaplane[236] - Lambda(C_{117,117}) = [0.1445036370762228132765 +/- 1.66e-23] + [+/- 4.90e-28]*I
Lambdaplane[237] - Lambda(C_{117,118}) = [0.1442262709758097366360 +/- 6.19e-23] + [+/- 1.70e-27]*I
Lambdaplane[238] - Lambda(C_{118,118}) = [0.1439505101755464789025 +/- 3.93e-23] + [+/- 2.60e-27]*I
Lambdaplane[239] - Lambda(C_{118,119}) = [0.1436763307798301176574 +/- 5.24e-23] + [+/- 1.14e-27]*I
Lambdaplane[240] - Lambda(C_{119,119}) = [0.1434037260679062501039 +/- 1.09e-23] + [+/- 2.33e-31]*I
Lambdaplane[241] - Lambda(C_{119,120}) = [0.1431326725576941606674 +/- 4.29e-23] + [+/- 1.46e-30]*I
Lambdaplane[242] - Lambda(C_{120,120}) = [0.1428631639272842733735 +/- 1.54e-23] + [+/- 2.37e-30]*I
Lambdaplane[243] - Lambda(C_{120,121}) = [0.1425951771018953221225 +/- 2.90e-23] + [+/- 1.49e-29]*I
Lambdaplane[244] - Lambda(C_{121,121}) = [0.1423287061370199858386 +/- 3.88e-23] + [+/- 2.42e-29]*I
Lambdaplane[245] - Lambda(C_{121,122}) = [0.1420637283587413991927 +/- 2.12e-23] + [+/- 2.78e-29]*I
Lambdaplane[246] - Lambda(C_{122,122}) = [0.1418002381803402654176 +/- 5.87e-23] + [+/- 3.03e-29]*I
Lambdaplane[247] - Lambda(C_{122,123}) = [0.1415382133224234318665 +/- 6.47e-23] + [+/- 1.90e-28]*I
Lambdaplane[248] - Lambda(C_{123,123}) = [0.1412776485363358968016 +/- 1.85e-23] + [+/- 3.09e-28]*I
Lambdaplane[249] - Lambda(C_{123,124}) = [0.1410185219315036759752 +/- 2.20e-23] + [+/- 1.93e-27]*I
Lambdaplane[250] - Lambda(C_{124,124}) = [0.1407608285793574631626 +/- 5.41e-23] + [+/- 3.15e-27]*I
Lambdaplane[251] - Lambda(C_{124,125}) = [0.1405045469716318784438 +/- 1.54e-23] + [+/- 1.38e-27]*I
Lambdaplane[252] - Lambda(C_{125,125}) = [0.1402496724827404050786 +/- 2.69e-23] + [+/- 1.98e-38]*I
Lambdaplane[253] - Lambda(C_{125,126}) = [0.1399961839804696675000 +/- 4.43e-23] + [+/- 4.32e-38]*I
Lambdaplane[254] - Lambda(C_{126,126}) = [0.1397440771264307722717 +/- 5.69e-23] + [+/- 6.19e-38]*I
Lambdaplane[255] - Lambda(C_{126,127}) = [0.1394933311578834712400 +/- 2.77e-23] + [+/- 1.36e-37]*I
Lambdaplane[256] - Lambda(C_{127,127}) = [0.1392439420086466237246 +/- 2.65e-23] + [+/- 1.94e-37]*I
Lambdaplane[257] - Lambda(C_{127,128}) = [0.1389958892789489018967 +/- 4.07e-23] + [+/- 4.24e-37]*I
Lambdaplane[258] - Lambda(C_{128,128}) = [0.1387491691605642817388 +/- 3.12e-23] + [+/- 6.07e-37]*I
Lambdaplane[259] - Lambda(C_{128,129}) = [0.1385037616103709765179 +/- 2.75e-23] + [+/- 1.33e-36]*I
Lambdaplane[260] - Lambda(C_{129,129}) = [0.1382596630647106364011 +/- 4.71e-23] + [+/- 1.90e-36]*I
Lambdaplane[261] - Lambda(C_{129,130}) = [0.1380168538304639150117 +/- 5.62e-23] + [+/- 4.15e-36]*I
Lambdaplane[262] - Lambda(C_{130,130}) = [0.1377753305762876398916 +/- 4.89e-23] + [+/- 5.95e-36]*I
Lambdaplane[263] - Lambda(C_{130,131}) = [0.1375350739524528678611 +/- 3.86e-23] + [+/- 1.30e-35]*I
Lambdaplane[264] - Lambda(C_{131,131}) = [0.1372960808476023154343 +/- 5.73e-23] + [+/- 1.87e-35]*I
Lambdaplane[265] - Lambda(C_{131,132}) = [0.1370583322500643798774 +/- 2.74e-23] + [+/- 4.07e-35]*I
Lambdaplane[266] - Lambda(C_{132,132}) = [0.1368218252561883998897 +/- 3.34e-23] + [+/- 5.83e-35]*I
Lambdaplane[267] - Lambda(C_{132,133}) = [0.1365865411864094329329 +/- 4.12e-23] + [+/- 1.28e-34]*I
Lambdaplane[268] - Lambda(C_{133,133}) = [0.1363524773345867047432 +/- 2.44e-23] + [+/- 1.83e-34]*I
Lambdaplane[269] - Lambda(C_{133,134}) = [0.1361196153460564517021 +/- 3.07e-23] + [+/- 3.99e-34]*I
Lambdaplane[270] - Lambda(C_{134,134}) = [0.1358879527026297996280 +/- 3.74e-23] + [+/- 5.71e-34]*I
Lambdaplane[271] - Lambda(C_{134,135}) = [0.1356574713689411032344 +/- 6.69e-23] + [+/- 1.25e-33]*I
Lambdaplane[272] - Lambda(C_{135,135}) = [0.1354281690039957299464 +/- 4.83e-23] + [+/- 1.79e-33]*I
Lambdaplane[273] - Lambda(C_{135,136}) = [0.1352000278864679817282 +/- 5.90e-23] + [+/- 3.91e-33]*I
Lambdaplane[274] - Lambda(C_{136,136}) = [0.1349730458435961055334 +/- 3.29e-23] + [+/- 5.60e-33]*I
Lambdaplane[275] - Lambda(C_{136,137}) = [0.1347472054617694897566 +/- 5.43e-23] + [+/- 1.23e-32]*I
Lambdaplane[276] - Lambda(C_{137,137}) = [0.1345225047280805784086 +/- 4.81e-23] + [+/- 1.75e-32]*I
Lambdaplane[277] - Lambda(C_{137,138}) = [0.1342989265301469357615 +/- 3.19e-23] + [+/- 3.83e-32]*I
Lambdaplane[278] - Lambda(C_{138,138}) = [0.1340764690074081395497 +/- 5.68e-23] + [+/- 5.48e-32]*I
Lambdaplane[279] - Lambda(C_{138,139}) = [0.1338551153428624080476 +/- 3.89e-23] + [+/- 1.20e-31]*I
Lambdaplane[280] - Lambda(C_{139,139}) = [0.1336348638200534577197 +/- 4.13e-23] + [+/- 1.72e-31]*I
Lambdaplane[281] - Lambda(C_{139,140}) = [0.1334156979124895000283 +/- 2.70e-23] + [+/- 3.75e-31]*I
Lambdaplane[282] - Lambda(C_{140,140}) = [0.1331976160398558219179 +/- 5.31e-23] + [+/- 5.36e-31]*I
Lambdaplane[283] - Lambda(C_{140,141}) = [0.1329806019603573645352 +/- 6.58e-23] + [+/- 1.18e-30]*I
Lambdaplane[284] - Lambda(C_{141,141}) = [0.1327646542235529200232 +/- 1.83e-23] + [+/- 1.68e-30]*I
Lambdaplane[285] - Lambda(C_{141,142}) = [0.1325497568668890791608 +/- 7.29e-23] + [+/- 3.66e-30]*I
Lambdaplane[286] - Lambda(C_{142,142}) = [0.1323359085622929006620 +/- 5.57e-23] + [+/- 5.25e-30]*I
Lambdaplane[287] - Lambda(C_{142,143}) = [0.1321230936218193250027 +/- 4.79e-23] + [+/- 1.15e-29]*I
Lambdaplane[288] - Lambda(C_{143,143}) = [0.1319113108333703618865 +/- 2.57e-23] + [+/- 1.64e-29]*I
Lambdaplane[289] - Lambda(C_{143,144}) = [0.1317005447772883790648 +/- 3.06e-23] + [+/- 3.59e-29]*I
Lambdaplane[290] - Lambda(C_{144,144}) = [0.1314907943531047287706 +/- 5.64e-23] + [+/- 5.13e-29]*I
Lambdaplane[291] - Lambda(C_{144,145}) = [0.1312820444039922664967 +/- 4.95e-23] + [+/- 5.53e-29]*I
Lambdaplane[292] - Lambda(C_{145,145}) = [0.1310742939339549623312 +/- 5.74e-23] + [+/- 5.83e-29]*I
Lambdaplane[293] - Lambda(C_{145,146}) = [0.1308675280448432888591 +/- 3.53e-23] + [+/- 1.27e-28]*I
Lambdaplane[294] - Lambda(C_{146,146}) = [0.1306617458405674246152 +/- 1.69e-23] + [+/- 1.83e-28]*I
Lambdaplane[295] - Lambda(C_{146,147}) = [0.1304569326758565961010 +/- 3.43e-23] + [+/- 3.97e-28]*I
Lambdaplane[296] - Lambda(C_{147,147}) = [0.1302530877484347495042 +/- 4.56e-23] + [+/- 5.70e-28]*I
Lambdaplane[297] - Lambda(C_{147,148}) = [0.1300501966621610367746 +/- 6.54e-23] + [+/- 1.25e-27]*I
Lambdaplane[298] - Lambda(C_{148,148}) = [0.1298482587041922995956 +/- 5.79e-23] + [+/- 1.79e-27]*I
Lambdaplane[299] - Lambda(C_{148,149}) = [0.1296472597217260425834 +/- 6.55e-23] + [+/- 3.88e-27]*I
Lambdaplane[300] - Lambda(C_{149,149}) = [0.1294471990871589915902 +/- 2.54e-23] + [+/- 5.57e-27]*I
Lambdaplane[301] - Lambda(C_{149,150}) = [0.1292480628854963703994 +/- 4.61e-23] + [+/- 2.52e-27]*I
Lambdaplane[302] - Lambda(C_{150,150}) = [0.1290498505706260921583 +/- 3.05e-23] + [+/- 4.42e-50]*I
Lambdaplane[303] - Lambda(C_{150,151}) = [0.1288525484614590025482 +/- 5.95e-23] + [+/- 1.54e-49]*I
Lambdaplane[304] - Lambda(C_{151,151}) = [0.1286561560882792114842 +/- 4.98e-23] + [+/- 2.34e-49]*I
Lambdaplane[305] - Lambda(C_{151,152}) = [0.1284606599993098913202 +/- 6.06e-23] + [+/- 8.13e-49]*I
Lambdaplane[306] - Lambda(C_{152,152}) = [0.1282660597970209866457 +/- 2.37e-23] + [+/- 1.24e-48]*I
Lambdaplane[307] - Lambda(C_{152,153}) = [0.1280723422550783073583 +/- 6.64e-23] + [+/- 4.31e-48]*I
Lambdaplane[308] - Lambda(C_{153,153}) = [0.1278795070447249085150 +/- 4.84e-23] + [+/- 6.56e-48]*I
Lambdaplane[309] - Lambda(C_{153,154}) = [0.1276875411602550597425 +/- 2.53e-23] + [+/- 2.28e-47]*I
Lambdaplane[310] - Lambda(C_{154,154}) = [0.1274964443377843207003 +/- 2.41e-23] + [+/- 3.48e-47]*I
Lambdaplane[311] - Lambda(C_{154,155}) = [0.1273062037875697631753 +/- 3.21e-23] + [+/- 1.21e-46]*I
Lambdaplane[312] - Lambda(C_{155,155}) = [0.1271168193080949890353 +/- 1.84e-23] + [+/- 1.84e-46]*I
Lambdaplane[313] - Lambda(C_{155,156}) = [0.1269282783213933669975 +/- 3.81e-23] + [+/- 6.39e-46]*I
Lambdaplane[314] - Lambda(C_{156,156}) = [0.1267405806849137073505 +/- 5.11e-23] + [+/- 9.74e-46]*I
Lambdaplane[315] - Lambda(C_{156,157}) = [0.1265537140281994745302 +/- 3.54e-23] + [+/- 3.38e-45]*I
Lambdaplane[316] - Lambda(C_{157,157}) = [0.1263676782638469848004 +/- 5.19e-23] + [+/- 5.16e-45]*I
Lambdaplane[317] - Lambda(C_{157,158}) = [0.1261824612258695244530 +/- 3.61e-23] + [+/- 1.79e-44]*I
Lambdaplane[318] - Lambda(C_{158,158}) = [0.1259980628791589173529 +/- 3.66e-23] + [+/- 2.73e-44]*I
Lambdaplane[319] - Lambda(C_{158,159}) = [0.1258144712573659016872 +/- 2.55e-23] + [+/- 9.47e-44]*I
Lambdaplane[320] - Lambda(C_{159,159}) = [0.1256316863755901423225 +/- 2.93e-23] + [+/- 1.45e-43]*I
Lambdaplane[321] - Lambda(C_{159,160}) = [0.1254496964634534942399 +/- 4.65e-23] + [+/- 5.02e-43]*I
Lambdaplane[322] - Lambda(C_{160,160}) = [0.1252685015831220844249 +/- 4.85e-23] + [+/- 7.64e-43]*I
Lambdaplane[323] - Lambda(C_{160,161}) = [0.1250880901555672393733 +/- 5.61e-23] + [+/- 2.66e-42]*I
Lambdaplane[324] - Lambda(C_{161,161}) = [0.1249084622886677371394 +/- 2.30e-23] + [+/- 4.05e-42]*I
Lambdaplane[325] - Lambda(C_{161,162}) = [0.1247296065917734142137 +/- 6.85e-23] + [+/- 1.41e-41]*I
Lambdaplane[326] - Lambda(C_{162,162}) = [0.1245515232144678931306 +/- 3.05e-23] + [+/- 2.14e-41]*I
Lambdaplane[327] - Lambda(C_{162,163}) = [0.1243742009508809006507 +/- 3.78e-23] + [+/- 7.43e-41]*I
Lambdaplane[328] - Lambda(C_{163,163}) = [0.1241976399908917334682 +/- 5.28e-23] + [+/- 1.14e-40]*I
Lambdaplane[329] - Lambda(C_{163,164}) = [0.1240218293098940392075 +/- 2.37e-23] + [+/- 3.93e-40]*I
Lambdaplane[330] - Lambda(C_{164,164}) = [0.1238467691349771472602 +/- 2.45e-23] + [+/- 5.99e-40]*I
Lambdaplane[331] - Lambda(C_{164,165}) = [0.1236724486197964355283 +/- 3.05e-23] + [+/- 2.08e-39]*I
Lambdaplane[332] - Lambda(C_{165,165}) = [0.1234988680269165778780 +/- 3.31e-23] + [+/- 3.17e-39]*I
Lambdaplane[333] - Lambda(C_{165,166}) = [0.1233260166841249598475 +/- 6.36e-23] + [+/- 1.10e-38]*I
Lambdaplane[334] - Lambda(C_{166,166}) = [0.1231538948886078021449 +/- 4.91e-23] + [+/- 1.68e-38]*I
Lambdaplane[335] - Lambda(C_{166,167}) = [0.1229824921376445566611 +/- 4.25e-23] + [+/- 5.82e-38]*I
Lambdaplane[336] - Lambda(C_{167,167}) = [0.1228118087611625874415 +/- 2.10e-23] + [+/- 8.87e-38]*I
Lambdaplane[337] - Lambda(C_{167,168}) = [0.1226418344241677270529 +/- 3.71e-23] + [+/- 3.08e-37]*I
Lambdaplane[338] - Lambda(C_{168,168}) = [0.1224725694860692510838 +/- 6.02e-23] + [+/- 4.69e-37]*I
Lambdaplane[339] - Lambda(C_{168,169}) = [0.1223040037767007834981 +/- 5.40e-23] + [+/- 1.63e-36]*I
Lambdaplane[340] - Lambda(C_{169,169}) = [0.1221361376842157173389 +/- 6.03e-23] + [+/- 2.49e-36]*I
Lambdaplane[341] - Lambda(C_{169,170}) = [0.1219689611990123757470 +/- 3.01e-23] + [+/- 8.61e-36]*I
Lambdaplane[342] - Lambda(C_{170,170}) = [0.1218024747362072018684 +/- 1.82e-23] + [+/- 1.32e-35]*I
Lambdaplane[343] - Lambda(C_{170,171}) = [0.1216366684444381013048 +/- 6.88e-23] + [+/- 4.56e-35]*I
Lambdaplane[344] - Lambda(C_{171,171}) = [0.1214715427640175214888 +/- 3.08e-23] + [+/- 6.94e-35]*I
Lambdaplane[345] - Lambda(C_{171,172}) = [0.1213070879991165001920 +/- 4.68e-23] + [+/- 2.41e-34]*I
Lambdaplane[346] - Lambda(C_{172,172}) = [0.1211433046130742365555 +/- 2.67e-23] + [+/- 3.68e-34]*I
Lambdaplane[347] - Lambda(C_{172,173}) = [0.1209801830625065590162 +/- 6.28e-23] + [+/- 1.28e-33]*I
Lambdaplane[348] - Lambda(C_{173,173}) = [0.1208177238340294353810 +/- 5.62e-23] + [+/- 1.95e-33]*I
Lambdaplane[349] - Lambda(C_{173,174}) = [0.1206559175325414868225 +/- 5.29e-23] + [+/- 6.74e-33]*I
Lambdaplane[350] - Lambda(C_{174,174}) = [0.1204947646656108552407 +/- 3.24e-23] + [+/- 1.03e-32]*I
Lambdaplane[351] - Lambda(C_{174,175}) = [0.1203342559852981930997 +/- 4.75e-23] + [+/- 3.57e-32]*I
Lambdaplane[352] - Lambda(C_{175,175}) = [0.1201743920185795362786 +/- 5.46e-23] + [+/- 5.43e-32]*I
Lambdaplane[353] - Lambda(C_{175,176}) = [0.1200151636604754251902 +/- 3.39e-23] + [+/- 1.89e-31]*I
Lambdaplane[354] - Lambda(C_{176,176}) = [0.1198565714580907855409 +/- 6.49e-23] + [+/- 2.88e-31]*I
Lambdaplane[355] - Lambda(C_{176,177}) = [0.1196986064468148729572 +/- 5.89e-23] + [+/- 9.96e-31]*I
Lambdaplane[356] - Lambda(C_{177,177}) = [0.1195412691907327365144 +/- 4.76e-23] + [+/- 1.52e-30]*I
Lambdaplane[357] - Lambda(C_{177,178}) = [0.1193845508633543521290 +/- 6.91e-23] + [+/- 5.27e-30]*I
Lambdaplane[358] - Lambda(C_{178,178}) = [0.1192284520455822763867 +/- 5.58e-23] + [+/- 8.03e-30]*I
Lambdaplane[359] - Lambda(C_{178,179}) = [0.1190729640471993299286 +/- 5.63e-23] + [+/- 2.79e-29]*I
Lambdaplane[360] - Lambda(C_{179,179}) = [0.1189180874634821053175 +/- 6.76e-23] + [+/- 4.25e-29]*I
Lambdaplane[361] - Lambda(C_{179,180}) = [0.1187638137374066464146 +/- 3.59e-23] + [+/- 4.73e-29]*I
Lambdaplane[362] - Lambda(C_{180,180}) = [0.1186101434789266957151 +/- 5.25e-23] + [+/- 5.04e-29]*I
Lambdaplane[363] - Lambda(C_{180,181}) = [0.1184570682616851624837 +/- 6.33e-23] + [+/- 1.75e-28]*I
Lambdaplane[364] - Lambda(C_{181,181}) = [0.1183045887093800671939 +/- 1.99e-23] + [+/- 2.67e-28]*I
Lambdaplane[365] - Lambda(C_{181,182}) = [0.1181526965228149703566 +/- 2.99e-23] + [+/- 9.23e-28]*I
Lambdaplane[366] - Lambda(C_{182,182}) = [0.1180013923386700382500 +/- 2.83e-23] + [+/- 1.41e-27]*I
Lambdaplane[367] - Lambda(C_{182,183}) = [0.1178506679836084264363 +/- 5.37e-23] + [+/- 4.89e-27]*I
Lambdaplane[368] - Lambda(C_{183,183}) = [0.1177005241065420801096 +/- 5.33e-23] + [+/- 7.46e-27]*I
Lambdaplane[369] - Lambda(C_{183,184}) = [0.1175509526564893790375 +/- 6.95e-23] + [+/- 3.27e-27]*I
Lambdaplane[370] - Lambda(C_{184,184}) = [0.1174019542936799168592 +/- 4.86e-23] + [+/- 2.50e-29]*I
Lambdaplane[371] - Lambda(C_{184,185}) = [0.1172535210883606233708 +/- 5.14e-23] + [+/- 1.56e-28]*I
Lambdaplane[372] - Lambda(C_{185,185}) = [0.1171056537109163870416 +/- 2.19e-23] + [+/- 2.54e-28]*I
Lambdaplane[373] - Lambda(C_{185,186}) = [0.1169583443505669121929 +/- 6.60e-23] + [+/- 1.58e-27]*I
Lambdaplane[374] - Lambda(C_{186,186}) = [0.1168115936863525940388 +/- 3.96e-23] + [+/- 2.58e-27]*I
Lambdaplane[375] - Lambda(C_{186,187}) = [0.1166653940247586942988 +/- 7.45e-23] + [+/- 1.13e-27]*I
Lambdaplane[376] - Lambda(C_{187,187}) = [0.1165197460538394758899 +/- 2.47e-23] + [+/- 3.45e-42]*I
Lambdaplane[377] - Lambda(C_{187,188}) = [0.1163746421935443483977 +/- 2.52e-23] + [+/- 5.43e-42]*I
Lambdaplane[378] - Lambda(C_{188,188}) = [0.1162300831405336006191 +/- 4.99e-23] + [+/- 7.07e-42]*I
Lambdaplane[379] - Lambda(C_{188,189}) = [0.1160860614276678999244 +/- 3.56e-23] + [+/- 1.12e-41]*I
Lambdaplane[380] - Lambda(C_{189,189}) = [0.1159425777581912138625 +/- 2.26e-23] + [+/- 1.45e-41]*I
Lambdaplane[381] - Lambda(C_{189,190}) = [0.1157996247757658007225 +/- 3.18e-23] + [+/- 2.28e-41]*I
Lambdaplane[382] - Lambda(C_{190,190}) = [0.1156572031897745287048 +/- 2.52e-23] + [+/- 2.97e-41]*I
Lambdaplane[383] - Lambda(C_{190,191}) = [0.1155153057524452052539 +/- 6.67e-23] + [+/- 4.68e-41]*I
Lambdaplane[384] - Lambda(C_{191,191}) = [0.1153739331801624786344 +/- 5.92e-23] + [+/- 6.08e-41]*I
Lambdaplane[385] - Lambda(C_{191,192}) = [0.1152330783305849716760 +/- 3.55e-23] + [+/- 9.58e-41]*I
Lambdaplane[386] - Lambda(C_{192,192}) = [0.1150927419257683904122 +/- 2.23e-23] + [+/- 1.25e-40]*I
Lambdaplane[387] - Lambda(C_{192,193}) = [0.1149529169285962804775 +/- 4.30e-23] + [+/- 1.97e-40]*I
Lambdaplane[388] - Lambda(C_{193,193}) = [0.1148136040652678579259 +/- 3.08e-23] + [+/- 2.56e-40]*I
Lambdaplane[389] - Lambda(C_{193,194}) = [0.1146747964013247661568 +/- 4.69e-23] + [+/- 4.02e-40]*I
Lambdaplane[390] - Lambda(C_{194,194}) = [0.1145364946683916294811 +/- 6.11e-23] + [+/- 5.23e-40]*I
Lambdaplane[391] - Lambda(C_{194,195}) = [0.1143986920317974751589 +/- 5.41e-23] + [+/- 8.24e-40]*I
Lambdaplane[392] - Lambda(C_{195,195}) = [0.1142613892278440010940 +/- 5.84e-23] + [+/- 1.08e-39]*I
Lambdaplane[393] - Lambda(C_{195,196}) = [0.1141245795206061893760 +/- 4.09e-23] + [+/- 1.69e-39]*I
Lambdaplane[394] - Lambda(C_{196,196}) = [0.1139882636494575032906 +/- 4.32e-23] + [+/- 2.20e-39]*I
Lambdaplane[395] - Lambda(C_{196,197}) = [0.1138524349759781569287 +/- 5.90e-23] + [+/- 3.46e-39]*I
Lambdaplane[396] - Lambda(C_{197,197}) = [0.1137170942433087682822 +/- 3.49e-23] + [+/- 4.50e-39]*I
Lambdaplane[397] - Lambda(C_{197,198}) = [0.1135822349079924548875 +/- 4.60e-23] + [+/- 7.09e-39]*I
Lambdaplane[398] - Lambda(C_{198,198}) = [0.1134478577155152413761 +/- 4.63e-23] + [+/- 9.22e-39]*I
Lambdaplane[399] - Lambda(C_{198,199}) = [0.1133139562162452719922 +/- 4.47e-23] + [+/- 1.46e-38]*I
Lambdaplane[400] - Lambda(C_{199,199}) = [0.1131805311591601736286 +/- 5.94e-23] + [+/- 1.89e-38]*I
Lambdaplane[401] - Lambda(C_{199,200}) = [0.1130475761857635200061 +/- 3.81e-23] + [+/- 2.98e-38]*I
Lambdaplane[402] - Lambda(C_{200,200}) = [0.1129150920458478381647 +/- 3.62e-23] + [+/- 3.87e-38]*I
Lambdaplane[403] - Lambda(C_{200,201}) = [0.1127830724735343331915 +/- 4.81e-23] + [+/- 6.09e-38]*I
Lambdaplane[404] - Lambda(C_{201,201}) = [0.1126515182196733965658 +/- 3.57e-23] + [+/- 7.92e-38]*I
Lambdaplane[405] - Lambda(C_{201,202}) = [0.1125204231063739291312 +/- 4.58e-23] + [+/- 1.25e-37]*I
Lambdaplane[406] - Lambda(C_{202,202}) = [0.1123897878857181837291 +/- 4.85e-23] + [+/- 1.63e-37]*I
Lambdaplane[407] - Lambda(C_{202,203}) = [0.1122596064682708490184 +/- 6.23e-23] + [+/- 2.56e-37]*I
Lambdaplane[408] - Lambda(C_{203,203}) = [0.1121298796064717333207 +/- 5.36e-23] + [+/- 3.33e-37]*I
Lambdaplane[409] - Lambda(C_{203,204}) = [0.1120006012960187583090 +/- 7.31e-23] + [+/- 5.24e-37]*I
Lambdaplane[410] - Lambda(C_{204,204}) = [0.1118717722907257746168 +/- 2.72e-23] + [+/- 6.81e-37]*I
Lambdaplane[411] - Lambda(C_{204,205}) = [0.1117433866702656459710 +/- 3.63e-23] + [+/- 1.08e-36]*I
Lambdaplane[412] - Lambda(C_{205,205}) = [0.1116154451892817538331 +/- 5.85e-23] + [+/- 1.40e-36]*I
Lambdaplane[413] - Lambda(C_{205,206}) = [0.1114879420094537665447 +/- 6.68e-23] + [+/- 2.20e-36]*I
Lambdaplane[414] - Lambda(C_{206,206}) = [0.1113608778861584691358 +/- 3.39e-23] + [+/- 2.86e-36]*I
Lambdaplane[415] - Lambda(C_{206,207}) = [0.1112342470623739147865 +/- 6.01e-23] + [+/- 4.50e-36]*I
Lambdaplane[416] - Lambda(C_{207,207}) = [0.1111080502925792852529 +/- 2.37e-23] + [+/- 5.85e-36]*I
Lambdaplane[417] - Lambda(C_{207,208}) = [0.1109822819001400099064 +/- 5.17e-23] + [+/- 9.21e-36]*I
Lambdaplane[418] - Lambda(C_{208,208}) = [0.1108569426396345593377 +/- 4.20e-23] + [+/- 1.20e-35]*I
Lambdaplane[419] - Lambda(C_{208,209}) = [0.1107320269117124825177 +/- 5.07e-23] + [+/- 1.89e-35]*I
Lambdaplane[420] - Lambda(C_{209,209}) = [0.1106075354717014229825 +/- 2.20e-23] + [+/- 2.46e-35]*I
Lambdaplane[421] - Lambda(C_{209,210}) = [0.1104834627969699363957 +/- 3.19e-23] + [+/- 3.87e-35]*I
Lambdaplane[422] - Lambda(C_{210,210}) = [0.1103598096413791367239 +/- 4.86e-23] + [+/- 5.03e-35]*I
Lambdaplane[423] - Lambda(C_{210,211}) = [0.1102365705585251179451 +/- 6.57e-23] + [+/- 7.91e-35]*I
Lambdaplane[424] - Lambda(C_{211,211}) = [0.1101137463010362721573 +/- 3.22e-23] + [+/- 1.03e-34]*I
Lambdaplane[425] - Lambda(C_{211,212}) = [0.1099913314979417287240 +/- 7.17e-23] + [+/- 1.62e-34]*I
Lambdaplane[426] - Lambda(C_{212,212}) = [0.1098693268992743204389 +/- 5.09e-23] + [+/- 2.11e-34]*I
Lambdaplane[427] - Lambda(C_{212,213}) = [0.1097477272079771717665 +/- 4.77e-23] + [+/- 3.32e-34]*I
Lambdaplane[428] - Lambda(C_{213,213}) = [0.1096265331729138792373 +/- 4.80e-23] + [+/- 4.32e-34]*I
Lambdaplane[429] - Lambda(C_{213,214}) = [0.1095057395683189082551 +/- 2.97e-23] + [+/- 6.79e-34]*I
Lambdaplane[430] - Lambda(C_{214,214}) = [0.1093853471420322314195 +/- 2.90e-23] + [+/- 8.83e-34]*I
Lambdaplane[431] - Lambda(C_{214,215}) = [0.1092653507392323885697 +/- 2.61e-23] + [+/- 1.39e-33]*I
Lambdaplane[432] - Lambda(C_{215,215}) = [0.1091457511052123665080 +/- 3.95e-23] + [+/- 1.81e-33]*I
Lambdaplane[433] - Lambda(C_{215,216}) = [0.1090265431544522939673 +/- 4.82e-23] + [+/- 2.85e-33]*I
Lambdaplane[434] - Lambda(C_{216,216}) = [0.1089077276310172466234 +/- 5.21e-23] + [+/- 3.71e-33]*I
Lambdaplane[435] - Lambda(C_{216,217}) = [0.1087892995181379167724 +/- 2.55e-23] + [+/- 5.83e-33]*I
Lambdaplane[436] - Lambda(C_{217,217}) = [0.1086712595576170083216 +/- 4.11e-23] + [+/- 7.58e-33]*I
Lambdaplane[437] - Lambda(C_{217,218}) = [0.1085536027994385755286 +/- 6.04e-23] + [+/- 1.20e-32]*I
Lambdaplane[438] - Lambda(C_{218,218}) = [0.1084363299832143380495 +/- 6.22e-23] + [+/- 1.56e-32]*I
Lambdaplane[439] - Lambda(C_{218,219}) = [0.1083194362246597410596 +/- 7.29e-23] + [+/- 2.45e-32]*I
Lambdaplane[440] - Lambda(C_{219,219}) = [0.1082029222615432572890 +/- 2.08e-23] + [+/- 3.18e-32]*I
Lambdaplane[441] - Lambda(C_{219,220}) = [0.1080867832749871502413 +/- 7.10e-23] + [+/- 5.00e-32]*I
Lambdaplane[442] - Lambda(C_{220,220}) = [0.1079710200001187418444 +/- 2.35e-23] + [+/- 6.50e-32]*I
Lambdaplane[443] - Lambda(C_{220,221}) = [0.1078556276812844545266 +/- 4.59e-23] + [+/- 1.03e-31]*I
Lambdaplane[444] - Lambda(C_{221,221}) = [0.1077406070509329502543 +/- 3.38e-23] + [+/- 1.34e-31]*I
Lambdaplane[445] - Lambda(C_{221,222}) = [0.1076259534167886981716 +/- 7.67e-23] + [+/- 2.10e-31]*I
Lambdaplane[446] - Lambda(C_{222,222}) = [0.1075116675085317601750 +/- 5.90e-23] + [+/- 2.73e-31]*I
Lambdaplane[447] - Lambda(C_{222,223}) = [0.1073977446955399774699 +/- 6.47e-23] + [+/- 4.29e-31]*I
Lambdaplane[448] - Lambda(C_{223,223}) = [0.1072841857048513368473 +/- 4.45e-23] + [+/- 5.58e-31]*I
Lambdaplane[449] - Lambda(C_{223,224}) = [0.1071709859670058793384 +/- 6.07e-23] + [+/- 8.78e-31]*I
Lambdaplane[450] - Lambda(C_{224,224}) = [0.1070581462047506910769 +/- 5.45e-23] + [+/- 1.15e-30]*I
Lambdaplane[451] - Lambda(C_{224,225}) = [0.1069456619091239319333 +/- 8.21e-23] + [+/- 1.80e-30]*I
Lambdaplane[452] - Lambda(C_{225,225}) = [0.1068335338006459162707 +/- 6.49e-23] + [+/- 2.34e-30]*I
Lambdaplane[453] - Lambda(C_{225,226}) = [0.1067217574274445932700 +/- 4.15e-23] + [+/- 3.68e-30]*I
Lambdaplane[454] - Lambda(C_{226,226}) = [0.1066103335081624405703 +/- 4.91e-23] + [+/- 4.79e-30]*I
Lambdaplane[455] - Lambda(C_{226,227}) = [0.1064992576491342575924 +/- 6.91e-23] + [+/- 7.53e-30]*I
Lambdaplane[456] - Lambda(C_{227,227}) = [0.1063885305648977521976 +/- 2.77e-23] + [+/- 9.79e-30]*I
Lambdaplane[457] - Lambda(C_{227,228}) = [0.1062781479184241423453 +/- 4.40e-23] + [+/- 1.55e-29]*I
Lambdaplane[458] - Lambda(C_{228,228}) = [0.1061681104215085144736 +/- 2.66e-23] + [+/- 2.01e-29]*I
Lambdaplane[459] - Lambda(C_{228,229}) = [0.1060584137927693136886 +/- 4.02e-23] + [+/- 3.16e-29]*I
Lambdaplane[460] - Lambda(C_{229,229}) = [0.1059490587413263582500 +/- 2.64e-23] + [+/- 4.10e-29]*I
Lambdaplane[461] - Lambda(C_{229,230}) = [0.1058400410408091663501 +/- 4.36e-23] + [+/- 6.46e-29]*I
Lambdaplane[462] - Lambda(C_{230,230}) = [0.1057313613955586517365 +/- 6.37e-23] + [+/- 8.39e-29]*I
Lambdaplane[463] - Lambda(C_{230,231}) = [0.1056230156342976373673 +/- 3.89e-23] + [+/- 1.33e-28]*I
Lambdaplane[464] - Lambda(C_{231,231}) = [0.1055150044580678489510 +/- 4.69e-23] + [+/- 9.16e-29]*I
Lambdaplane[465] - Lambda(C_{231,232}) = [0.1054073237488955342614 +/- 7.17e-23] + [+/- 1.81e-28]*I
Lambdaplane[466] - Lambda(C_{232,232}) = [0.1052999742039965097015 +/- 5.60e-23] + [+/- 1.88e-28]*I
Lambdaplane[467] - Lambda(C_{232,233}) = [0.1051929517577897663301 +/- 3.53e-23] + [+/- 2.95e-28]*I
Lambdaplane[468] - Lambda(C_{233,233}) = [0.1050862571039197355089 +/- 4.65e-23] + [+/- 3.84e-28]*I
Lambdaplane[469] - Lambda(C_{233,234}) = [0.1049798862277658776758 +/- 8.69e-23] + [+/- 6.04e-28]*I
Lambdaplane[470] - Lambda(C_{234,234}) = [0.1048738398208685039139 +/- 6.13e-23] + [+/- 7.85e-28]*I
Lambdaplane[471] - Lambda(C_{234,235}) = [0.1047681139180205829596 +/- 7.48e-23] + [+/- 1.24e-27]*I
Lambdaplane[472] - Lambda(C_{235,235}) = [0.1046627092068364231895 +/- 5.25e-23] + [+/- 1.61e-27]*I
Lambdaplane[473] - Lambda(C_{235,236}) = [0.1045576217733594485994 +/- 4.73e-23] + [+/- 2.53e-27]*I
Lambdaplane[474] - Lambda(C_{236,236}) = [0.1044528523008815027054 +/- 4.87e-23] + [+/- 3.29e-27]*I
Lambdaplane[475] - Lambda(C_{236,237}) = [0.1043483969243425938908 +/- 4.51e-23] + [+/- 5.17e-27]*I
Lambdaplane[476] - Lambda(C_{237,237}) = [0.1042442563229327359594 +/- 3.75e-23] + [+/- 6.73e-27]*I
Lambdaplane[477] - Lambda(C_{237,238}) = [0.1041404266805447629315 +/- 4.58e-23] + [+/- 1.06e-26]*I
Lambdaplane[478] - Lambda(C_{238,238}) = [0.1040369086729633814261 +/- 3.50e-23] + [+/- 1.38e-26]*I
Lambdaplane[479] - Lambda(C_{238,239}) = [0.1039336985309691000574 +/- 4.93e-23] + [+/- 6.32e-27]*I
Lambdaplane[480] - Lambda(C_{239,239}) = [0.1038307969260231124773 +/- 4.07e-23] + [+/- 3.32e-39]*I
Lambdaplane[481] - Lambda(C_{239,240}) = [0.1037282001370791556755 +/- 7.28e-23] + [+/- 7.37e-39]*I
Lambdaplane[482] - Lambda(C_{240,240}) = [0.1036259088304614840379 +/- 4.26e-23] + [+/- 1.05e-38]*I
Lambdaplane[483] - Lambda(C_{240,241}) = [0.1035239193314612081561 +/- 6.45e-23] + [+/- 2.33e-38]*I
Lambdaplane[484] - Lambda(C_{241,241}) = [0.1034222323035777424708 +/- 5.62e-23] + [+/- 3.32e-38]*I
Lambdaplane[485] - Lambda(C_{241,242}) = [0.1033208441171082015610 +/- 4.99e-23] + [+/- 7.37e-38]*I
Lambdaplane[486] - Lambda(C_{242,242}) = [0.1032197554303427928458 +/- 4.32e-23] + [+/- 1.05e-37]*I
Lambdaplane[487] - Lambda(C_{242,243}) = [0.1031189626595151416241 +/- 6.23e-23] + [+/- 2.33e-37]*I
Lambdaplane[488] - Lambda(C_{243,243}) = [0.1030184664587909068499 +/- 6.29e-23] + [+/- 3.32e-37]*I
Lambdaplane[489] - Lambda(C_{243,244}) = [0.1029182632876036138471 +/- 8.52e-23] + [+/- 7.37e-37]*I
Lambdaplane[490] - Lambda(C_{244,244}) = [0.1028183537965439291130 +/- 3.18e-23] + [+/- 1.05e-36]*I
Lambdaplane[491] - Lambda(C_{244,245}) = [0.1027187344887847259377 +/- 4.98e-23] + [+/- 2.33e-36]*I
Lambdaplane[492] - Lambda(C_{245,245}) = [0.1026194060112150202040 +/- 4.48e-23] + [+/- 3.32e-36]*I
Lambdaplane[493] - Lambda(C_{245,246}) = [0.1025203649092276391041 +/- 8.50e-23] + [+/- 7.37e-36]*I
Lambdaplane[494] - Lambda(C_{246,246}) = [0.1024216118250169797116 +/- 4.61e-23] + [+/- 1.05e-35]*I
Lambdaplane[495] - Lambda(C_{246,247}) = [0.1023231433457181816714 +/- 4.82e-23] + [+/- 2.33e-35]*I
Lambdaplane[496] - Lambda(C_{247,247}) = [0.1022249601108082354892 +/- 5.16e-23] + [+/- 3.32e-35]*I
Lambdaplane[497] - Lambda(C_{247,248}) = [0.1021270587489778678041 +/- 7.20e-23] + [+/- 7.37e-35]*I
Lambdaplane[498] - Lambda(C_{248,248}) = [0.1020294398945162137317 +/- 5.32e-23] + [+/- 1.05e-34]*I
Lambdaplane[499] - Lambda(C_{248,249}) = [0.1019321002169309728925 +/- 5.12e-23] + [+/- 2.33e-34]*I
Lambdaplane[500] - Lambda(C_{249,249}) = [0.1018350403468865049186 +/- 3.27e-23] + [+/- 3.32e-34]*I
Lambdaplane[501] - Lambda(C_{249,250}) = [0.1017382569932993979113 +/- 7.23e-23] + [+/- 7.37e-34]*I
Lambdaplane[502] - Lambda(C_{250,250}) = [0.1016417507840485925788 +/- 3.38e-23] + [+/- 1.05e-33]*I
Lambdaplane[503] - Lambda(C_{250,251}) = [0.1015455184665821131320 +/- 7.54e-23] + [+/- 2.33e-33]*I
Lambdaplane[504] - Lambda(C_{251,251}) = [0.1014495606645947423258 +/- 6.00e-23] + [+/- 3.32e-33]*I
Lambdaplane[505] - Lambda(C_{251,252}) = [0.1013538741649566145013 +/- 4.57e-23] + [+/- 7.37e-33]*I
Lambdaplane[506] - Lambda(C_{252,252}) = [0.1012584595867898819852 +/- 6.01e-23] + [+/- 1.05e-32]*I
Lambdaplane[507] - Lambda(C_{252,253}) = [0.1011633137555441513871 +/- 3.58e-23] + [+/- 2.33e-32]*I
Lambdaplane[508] - Lambda(C_{253,253}) = [0.1010684372862846202936 +/- 6.41e-23] + [+/- 3.32e-32]*I
Lambdaplane[509] - Lambda(C_{253,254}) = [0.1009738270423708897917 +/- 6.37e-23] + [+/- 7.37e-32]*I
Lambdaplane[510] - Lambda(C_{254,254}) = [0.1008794836340582637039 +/- 3.59e-23] + [+/- 1.05e-31]*I
Lambdaplane[511] - Lambda(C_{254,255}) = [0.1007854039619953457483 +/- 5.38e-23] + [+/- 2.33e-31]*I
Lambdaplane[512] - Lambda(C_{255,255}) = [0.1006915886336382626463 +/- 4.65e-23] + [+/- 3.32e-31]*I
Lambdaplane[513] - Lambda(C_{255,256}) = [0.1005980345848610424736 +/- 6.66e-23] + [+/- 7.36e-31]*I
Lambdaplane[514] - Lambda(C_{256,256}) = [0.1005047424194377273518 +/- 4.52e-23] + [+/- 1.05e-30]*I
Lambdaplane[515] - Lambda(C_{256,257}) = [0.1004117091097073696267 +/- 6.91e-23] + [+/- 2.33e-30]*I
Lambdaplane[516] - Lambda(C_{257,257}) = [0.1003189352539295488288 +/- 4.54e-23] + [+/- 3.31e-30]*I
Lambdaplane[517] - Lambda(C_{257,258}) = [0.1002264178611877928156 +/- 5.07e-23] + [+/- 7.36e-30]*I
Lambdaplane[518] - Lambda(C_{258,258}) = [0.1001341575262705450704 +/- 4.44e-23] + [+/- 1.05e-29]*I
Lambdaplane[519] - Lambda(C_{258,259}) = [0.1000421512920833302483 +/- 5.64e-23] + [+/- 2.33e-29]*I
Lambdaplane[520] - Lambda(C_{259,259}) = [0.0999503997494226235431 +/- 3.72e-23] + [+/- 3.31e-29]*I
Lambdaplane[521] - Lambda(C_{259,260}) = [0.0998588999758269887186 +/- 5.13e-23] + [+/- 7.36e-29]*I
Lambdaplane[522] - Lambda(C_{260,260}) = [0.0997676525584557054056 +/- 2.47e-23] + [+/- 1.05e-28]*I
Lambdaplane[523] - Lambda(C_{260,261}) = [0.0996766546090052548397 +/- 8.52e-23] + [+/- 1.16e-28]*I
Lambdaplane[524] - Lambda(C_{261,261}) = [0.0995859067092544227365 +/- 3.33e-23] + [+/- 1.23e-28]*I
Lambdaplane[525] - Lambda(C_{261,262}) = [0.0994954060053113788758 +/- 6.52e-23] + [+/- 2.73e-28]*I
Lambdaplane[526] - Lambda(C_{262,262}) = [0.0994051530746605419324 +/- 5.57e-23] + [+/- 3.89e-28]*I
Lambdaplane[527] - Lambda(C_{262,263}) = [0.0993151450958405421113 +/- 3.41e-23] + [+/- 8.62e-28]*I
Lambdaplane[528] - Lambda(C_{263,263}) = [0.0992253826437390077207 +/- 5.02e-23] + [+/- 1.23e-27]*I
Lambdaplane[529] - Lambda(C_{263,264}) = [0.0991358629293441707474 +/- 6.66e-23] + [+/- 2.73e-27]*I
Lambdaplane[530] - Lambda(C_{264,264}) = [0.0990465865220569813152 +/- 6.21e-23] + [+/- 3.88e-27]*I
Lambdaplane[531] - Lambda(C_{264,265}) = [0.0989575506650562965594 +/- 6.46e-23] + [+/- 8.62e-27]*I
Lambdaplane[532] - Lambda(C_{265,265}) = [0.0988687559248833576491 +/- 3.89e-23] + [+/- 1.23e-26]*I
Lambdaplane[533] - Lambda(C_{265,266}) = [0.0987801995748373095610 +/- 5.21e-23] + [+/- 5.46e-27]*I
Lambdaplane[534] - Lambda(C_{266,266}) = [0.0986918821786409298393 +/- 6.26e-23] + [+/- 1.18e-32]*I
Lambdaplane[535] - Lambda(C_{266,267}) = [0.0986038010408786542330 +/- 6.84e-23] + [+/- 1.43e-32]*I
Lambdaplane[536] - Lambda(C_{267,267}) = [0.0985159567197713224698 +/- 6.72e-23] + [+/- 1.64e-32]*I
Lambdaplane[537] - Lambda(C_{267,268}) = [0.0984283465518361589973 +/- 6.37e-23] + [+/- 1.99e-32]*I
Lambdaplane[538] - Lambda(C_{268,268}) = [0.0983409710917191301269 +/- 6.01e-23] + [+/- 2.28e-32]*I
Lambdaplane[539] - Lambda(C_{268,269}) = [0.0982538277041752362041 +/- 8.21e-23] + [+/- 2.76e-32]*I
Lambdaplane[540] - Lambda(C_{269,269}) = [0.0981669169407968055426 +/- 4.84e-23] + [+/- 3.16e-32]*I
Lambdaplane[541] - Lambda(C_{269,270}) = [0.0980802361976663322812 +/- 6.06e-23] + [+/- 3.84e-32]*I
Lambdaplane[542] - Lambda(C_{270,270}) = [0.0979937860208530206135 +/- 6.63e-23] + [+/- 4.40e-32]*I
Lambdaplane[543] - Lambda(C_{270,271}) = [0.0979075638355673706865 +/- 4.86e-23] + [+/- 5.33e-32]*I
Lambdaplane[544] - Lambda(C_{271,271}) = [0.0978215701843126358399 +/- 3.37e-23] + [+/- 6.11e-32]*I
Lambdaplane[545] - Lambda(C_{271,272}) = [0.0977358025221529485370 +/- 3.32e-23] + [+/- 7.42e-32]*I
Lambdaplane[546] - Lambda(C_{272,272}) = [0.0976502613860524900178 +/- 4.67e-23] + [+/- 8.50e-32]*I
Lambdaplane[547] - Lambda(C_{272,273}) = [0.0975649442607136971029 +/- 3.97e-23] + [+/- 1.04e-31]*I
Lambdaplane[548] - Lambda(C_{273,273}) = [0.0974798516791696012600 +/- 3.62e-23] + [+/- 1.19e-31]*I
Lambdaplane[549] - Lambda(C_{273,274}) = [0.0973949811529852361634 +/- 5.05e-23] + [+/- 1.44e-31]*I
Lambdaplane[550] - Lambda(C_{274,274}) = [0.0973103332133633254982 +/- 6.03e-23] + [+/- 1.65e-31]*I
Lambdaplane[551] - Lambda(C_{274,275}) = [0.0972259053986922867408 +/- 6.68e-23] + [+/- 2.00e-31]*I
Lambdaplane[552] - Lambda(C_{275,275}) = [0.0971416982354476809115 +/- 4.70e-23] + [+/- 2.29e-31]*I
Lambdaplane[553] - Lambda(C_{275,276}) = [0.0970577092899459753360 +/- 3.89e-23] + [+/- 2.78e-31]*I
Lambdaplane[554] - Lambda(C_{276,276}) = [0.0969739390852352339177 +/- 3.89e-23] + [+/- 3.18e-31]*I
Lambdaplane[555] - Lambda(C_{276,277}) = [0.0968903852146646546051 +/- 4.81e-23] + [+/- 3.86e-31]*I
Lambdaplane[556] - Lambda(C_{277,277}) = [0.0968070481963018088559 +/- 6.41e-23] + [+/- 4.42e-31]*I
Lambdaplane[557] - Lambda(C_{277,278}) = [0.0967239256506428629086 +/- 7.37e-23] + [+/- 5.36e-31]*I
Lambdaplane[558] - Lambda(C_{278,278}) = [0.0966410180925618102315 +/- 3.50e-23] + [+/- 6.15e-31]*I
Lambdaplane[559] - Lambda(C_{278,279}) = [0.0965583231676407464376 +/- 4.55e-23] + [+/- 7.46e-31]*I
Lambdaplane[560] - Lambda(C_{279,279}) = [0.0964758413879266092281 +/- 3.42e-23] + [+/- 8.54e-31]*I
Lambdaplane[561] - Lambda(C_{279,280}) = [0.0963935704245001821087 +/- 5.68e-23] + [+/- 1.04e-30]*I
Lambdaplane[562] - Lambda(C_{280,280}) = [0.0963115107854422831234 +/- 4.43e-23] + [+/- 1.19e-30]*I
Lambdaplane[563] - Lambda(C_{280,281}) = [0.0962296601686119264719 +/- 6.30e-23] + [+/- 1.45e-30]*I
Lambdaplane[564] - Lambda(C_{281,281}) = [0.0961480190761848177897 +/- 3.02e-23] + [+/- 1.66e-30]*I
Lambdaplane[565] - Lambda(C_{281,282}) = [0.0960665852316763983615 +/- 7.79e-23] + [+/- 2.01e-30]*I
Lambdaplane[566] - Lambda(C_{282,282}) = [0.0959853591341755116476 +/- 2.88e-23] + [+/- 2.30e-30]*I
Lambdaplane[567] - Lambda(C_{282,283}) = [0.0959043385316707256944 +/- 6.56e-23] + [+/- 2.79e-30]*I
Lambdaplane[568] - Lambda(C_{283,283}) = [0.0958235239205033260212 +/- 3.56e-23] + [+/- 3.20e-30]*I
Lambdaplane[569] - Lambda(C_{283,284}) = [0.0957429130726250106989 +/- 6.05e-23] + [+/- 3.88e-30]*I
Lambdaplane[570] - Lambda(C_{284,284}) = [0.0956625064793658799172 +/- 6.60e-23] + [+/- 4.44e-30]*I
Lambdaplane[571] - Lambda(C_{284,285}) = [0.0955823019375651581133 +/- 8.55e-23] + [+/- 5.39e-30]*I
Lambdaplane[572] - Lambda(C_{285,285}) = [0.0955022999351241458391 +/- 3.29e-23] + [+/- 6.17e-30]*I
Lambdaplane[573] - Lambda(C_{285,286}) = [0.0954224982928510108628 +/- 6.30e-23] + [+/- 7.49e-30]*I
Lambdaplane[574] - Lambda(C_{286,286}) = [0.0953428974949103519807 +/- 4.84e-23] + [+/- 8.58e-30]*I
Lambdaplane[575] - Lambda(C_{286,287}) = [0.0952634953848502577635 +/- 4.12e-23] + [+/- 1.05e-29]*I
Lambdaplane[576] - Lambda(C_{287,287}) = [0.0951842924432787726922 +/- 7.14e-23] + [+/- 1.20e-29]*I
Lambdaplane[577] - Lambda(C_{287,288}) = [0.0951052865382125524315 +/- 6.44e-23] + [+/- 1.45e-29]*I
Lambdaplane[578] - Lambda(C_{288,288}) = [0.0950264781456881678362 +/- 2.85e-23] + [+/- 1.66e-29]*I
Lambdaplane[579] - Lambda(C_{288,289}) = [0.0949478651562131801245 +/- 5.12e-23] + [+/- 2.02e-29]*I
Lambdaplane[580] - Lambda(C_{289,289}) = [0.0948694480431183364029 +/- 7.03e-23] + [+/- 2.31e-29]*I
Lambdaplane[581] - Lambda(C_{289,290}) = [0.0947912247177848743405 +/- 3.57e-23] + [+/- 2.80e-29]*I
Lambdaplane[582] - Lambda(C_{290,290}) = [0.0947131956514072117391 +/- 4.90e-23] + [+/- 3.21e-29]*I
Lambdaplane[583] - Lambda(C_{290,291}) = [0.0946353587774667205496 +/- 6.92e-23] + [+/- 3.89e-29]*I
Lambdaplane[584] - Lambda(C_{291,291}) = [0.0945577145642307179546 +/- 3.56e-23] + [+/- 4.46e-29]*I
Lambdaplane[585] - Lambda(C_{291,292}) = [0.0944802609654320858444 +/- 6.63e-23] + [+/- 5.41e-29]*I
Lambdaplane[586] - Lambda(C_{292,292}) = [0.0944029984458517559667 +/- 3.70e-23] + [+/- 6.19e-29]*I
Lambdaplane[587] - Lambda(C_{292,293}) = [0.0943259249829459436610 +/- 9.02e-23] + [+/- 7.51e-29]*I
Lambdaplane[588] - Lambda(C_{293,293}) = [0.0942490410368268271119 +/- 6.07e-23] + [+/- 8.61e-29]*I
Lambdaplane[589] - Lambda(C_{293,294}) = [0.0941723446047081960308 +/- 7.05e-23] + [+/- 1.05e-28]*I
Lambdaplane[590] - Lambda(C_{294,294}) = [0.0940958361452630457797 +/- 3.32e-23] + [+/- 1.20e-28]*I
Lambdaplane[591] - Lambda(C_{294,295}) = [0.0940195136767594607697 +/- 7.02e-23] + [+/- 1.46e-28]*I
Lambdaplane[592] - Lambda(C_{295,295}) = [0.0939433776529661605178 +/- 3.47e-23] + [+/- 1.67e-28]*I
Lambdaplane[593] - Lambda(C_{295,296}) = [0.0938674261137567386350 +/- 6.10e-23] + [+/- 2.02e-28]*I
Lambdaplane[594] - Lambda(C_{296,296}) = [0.0937916595088808278941 +/- 5.84e-23] + [+/- 2.32e-28]*I
Lambdaplane[595] - Lambda(C_{296,297}) = [0.0937160759004615669195 +/- 9.25e-23] + [+/- 2.81e-28]*I
Lambdaplane[596] - Lambda(C_{297,297}) = [0.0936406757334392625165 +/- 2.73e-23] + [+/- 2.24e-28]*I
Lambdaplane[597] - Lambda(C_{297,298}) = [0.0935654570893743204720 +/- 7.99e-23] + [+/- 3.17e-28]*I
Lambdaplane[598] - Lambda(C_{298,298}) = [0.0934904204119516818321 +/- 6.21e-23] + [+/- 3.11e-28]*I
Lambdaplane[599] - Lambda(C_{298,299}) = [0.0934155638010670285949 +/- 3.67e-23] + [+/- 4.40e-28]*I
Lambdaplane[600] - Lambda(C_{299,299}) = [0.0933408876965724780122 +/- 4.92e-23] + [+/- 4.33e-28]*I
Lambdaplane[601] - Lambda(C_{299,300}) = [0.0932663902199156493201 +/- 6.48e-23] + [+/- 5.24e-28]*I
Lambdaplane[602] - Lambda(C_{300,300}) = [0.0931920718070796481971 +/- 4.57e-23] + [+/- 6.01e-28]*I
Lambdaplane[603] - Lambda(C_{300,301}) = [0.0931179305971653621432 +/- 6.94e-23] + [+/- 7.29e-28]*I
Lambdaplane[604] - Lambda(C_{301,301}) = [0.0930439670247691345385 +/- 3.28e-23] + [+/- 8.35e-28]*I
Lambdaplane[605] - Lambda(C_{301,302}) = [0.0929701792478954793940 +/- 8.81e-23] + [+/- 1.02e-27]*I
Lambdaplane[606] - Lambda(C_{302,302}) = [0.0928965676967816644780 +/- 3.80e-23] + [+/- 1.16e-27]*I
Lambdaplane[607] - Lambda(C_{302,303}) = [0.0928231305494225999215 +/- 8.11e-23] + [+/- 1.41e-27]*I
Lambdaplane[608] - Lambda(C_{303,303}) = [0.0927498682320609672434 +/- 3.81e-23] + [+/- 1.62e-27]*I
Lambdaplane[609] - Lambda(C_{303,304}) = [0.0926767789426879497944 +/- 3.90e-23] + [+/- 1.96e-27]*I
Lambdaplane[610] - Lambda(C_{304,304}) = [0.0926038631036898592916 +/- 7.17e-23] + [+/- 2.25e-27]*I
Lambdaplane[611] - Lambda(C_{304,305}) = [0.0925311189301032746002 +/- 8.11e-23] + [+/- 2.72e-27]*I
Lambdaplane[612] - Lambda(C_{305,305}) = [0.0924585468421192629836 +/- 5.41e-23] + [+/- 3.12e-27]*I
Lambdaplane[613] - Lambda(C_{305,306}) = [0.0923861450730773418025 +/- 4.56e-23] + [+/- 3.78e-27]*I
Lambdaplane[614] - Lambda(C_{306,306}) = [0.0923139140405503819883 +/- 5.04e-23] + [+/- 4.33e-27]*I
Lambdaplane[615] - Lambda(C_{306,307}) = [0.0922418519953183899577 +/- 4.90e-23] + [+/- 5.25e-27]*I
Lambdaplane[616] - Lambda(C_{307,307}) = [0.0921699593506384885888 +/- 6.35e-23] + [+/- 6.02e-27]*I
Lambdaplane[617] - Lambda(C_{307,308}) = [0.0920982343762352571523 +/- 7.91e-23] + [+/- 7.30e-27]*I
Lambdaplane[618] - Lambda(C_{308,308}) = [0.0920266774826250213312 +/- 6.58e-23] + [+/- 8.36e-27]*I
Lambdaplane[619] - Lambda(C_{308,309}) = [0.0919552869568705164620 +/- 4.73e-23] + [+/- 1.02e-26]*I
Lambdaplane[620] - Lambda(C_{309,309}) = [0.0918840632051590595970 +/- 2.98e-23] + [+/- 1.17e-26]*I
Lambdaplane[621] - Lambda(C_{309,310}) = [0.0918130045316667726949 +/- 4.96e-23] + [+/- 1.41e-26]*I
Lambdaplane[622] - Lambda(C_{310,310}) = [0.0917421113417484539639 +/- 3.56e-23] + [+/- 1.62e-26]*I
Lambdaplane[623] - Lambda(C_{310,311}) = [0.0916713819551003973198 +/- 7.88e-23] + [+/- 1.96e-26]*I
Lambdaplane[624] - Lambda(C_{311,311}) = [0.0916008167737274076885 +/- 4.08e-23] + [+/- 5.85e-56]*I
Lambdaplane[625] - Lambda(C_{311,312}) = [0.0915304141344474847639 +/- 5.10e-23] + [+/- 2.73e-26]*I
Lambdaplane[626] - Lambda(C_{312,312}) = [0.0914601744375244275221 +/- 6.48e-23] + [+/- 8.13e-56]*I
Lambdaplane[627] - Lambda(C_{312,313}) = [0.0913900960342636642419 +/- 3.62e-23] + [+/- 1.45e-26]*I
Lambdaplane[628] - Lambda(C_{313,313}) = [0.0913201793223815330775 +/- 6.95e-23] + [+/- 1.13e-55]*I
Lambdaplane[629] - Lambda(C_{313,314}) = [0.0912504226719649742425 +/- 5.63e-23] + [+/- 1.37e-55]*I
Lambdaplane[630] - Lambda(C_{314,314}) = [0.0911808264749176288411 +/- 6.02e-23] + [+/- 1.57e-55]*I
Lambdaplane[631] - Lambda(C_{314,315}) = [0.0911113891181926673152 +/- 8.25e-23] + [+/- 1.91e-55]*I
Lambdaplane[632] - Lambda(C_{315,315}) = [0.0910421109905713908573 +/- 3.21e-23] + [+/- 2.19e-55]*I
Lambdaplane[633] - Lambda(C_{315,316}) = [0.0909729904952192903386 +/- 6.75e-23] + [+/- 2.65e-55]*I
Lambdaplane[634] - Lambda(C_{316,316}) = [0.0909040280198941795007 +/- 4.26e-23] + [+/- 3.03e-55]*I
Lambdaplane[635] - Lambda(C_{316,317}) = [0.0908352219807544647527 +/- 6.74e-23] + [+/- 3.68e-55]*I
Lambdaplane[636] - Lambda(C_{317,317}) = [0.0907665727631033229666 +/- 6.07e-23] + [+/- 4.22e-55]*I
Lambdaplane[637] - Lambda(C_{317,318}) = [0.0906980788007615018687 +/- 6.86e-23] + [+/- 5.11e-55]*I
Lambdaplane[638] - Lambda(C_{318,318}) = [0.0906297404744438040409 +/- 5.46e-23] + [+/- 5.85e-55]*I
Lambdaplane[639] - Lambda(C_{318,319}) = [0.0905615562319472879155 +/- 8.38e-23] + [+/- 7.10e-55]*I
Lambdaplane[640] - Lambda(C_{319,319}) = [0.0904935264532334668612 +/- 7.28e-23] + [+/- 8.13e-55]*I
Lambdaplane[641] - Lambda(C_{319,320}) = [0.0904256496023853003603 +/- 9.46e-23] + [+/- 9.86e-55]*I
Lambdaplane[642] - Lambda(C_{320,320}) = [0.0903579260539996795853 +/- 6.99e-23] + [+/- 1.13e-54]*I
Lambdaplane[643] - Lambda(C_{320,321}) = [0.0902903542870743083020 +/- 8.79e-23] + [+/- 1.37e-54]*I
Lambdaplane[644] - Lambda(C_{321,321}) = [0.0902229346750971638757 +/- 2.98e-23] + [+/- 1.57e-54]*I
Lambdaplane[645] - Lambda(C_{321,322}) = [0.0901556657117657334217 +/- 8.78e-23] + [+/- 1.91e-54]*I
Lambdaplane[646] - Lambda(C_{322,322}) = [0.0900885477661110693719 +/- 7.58e-23] + [+/- 2.19e-54]*I
Lambdaplane[647] - Lambda(C_{322,323}) = [0.0900215793484064707573 +/- 8.25e-23] + [+/- 2.65e-54]*I
Lambdaplane[648] - Lambda(C_{323,323}) = [0.0899547608238982761463 +/- 3.65e-23] + [+/- 3.03e-54]*I
Lambdaplane[649] - Lambda(C_{323,324}) = [0.0898880907165442338737 +/- 4.80e-23] + [+/- 3.68e-54]*I
Lambdaplane[650] - Lambda(C_{324,324}) = [0.0898215693915529398861 +/- 2.89e-23] + [+/- 4.21e-54]*I
Lambdaplane[651] - Lambda(C_{324,325}) = [0.0897551953837461203061 +/- 5.15e-23] + [+/- 5.11e-54]*I
Lambdaplane[652] - Lambda(C_{325,325}) = [0.0896889690572143211597 +/- 2.87e-23] + [+/- 5.85e-54]*I
Lambdaplane[653] - Lambda(C_{325,326}) = [0.0896228889618162630343 +/- 7.29e-23] + [+/- 7.10e-54]*I
Lambdaplane[654] - Lambda(C_{326,326}) = [0.0895569554575171399075 +/- 3.67e-23] + [+/- 8.13e-54]*I
Lambdaplane[655] - Lambda(C_{326,327}) = [0.0894911671085034566108 +/- 3.96e-23] + [+/- 9.86e-54]*I
Lambdaplane[656] - Lambda(C_{327,327}) = [0.0894255242715974528679 +/- 4.22e-23] + [+/- 1.13e-53]*I
Lambdaplane[657] - Lambda(C_{327,328}) = [0.0893600255246329431058 +/- 7.76e-23] + [+/- 1.37e-53]*I
Lambdaplane[658] - Lambda(C_{328,328}) = [0.0892946712233151008337 +/- 5.87e-23] + [+/- 1.57e-53]*I
Lambdaplane[659] - Lambda(C_{328,329}) = [0.0892294599594689465619 +/- 5.61e-23] + [+/- 1.91e-53]*I
Lambdaplane[660] - Lambda(C_{329,329}) = [0.0891643920836756168718 +/- 7.51e-23] + [+/- 2.18e-53]*I
Lambdaplane[661] - Lambda(C_{329,330}) = [0.0890994662010532020871 +/- 8.39e-23] + [+/- 2.65e-53]*I
Lambdaplane[662] - Lambda(C_{330,330}) = [0.0890346826610784547268 +/- 2.89e-23] + [+/- 3.03e-53]*I
Lambdaplane[663] - Lambda(C_{330,331}) = [0.0889700400834871578180 +/- 7.84e-23] + [+/- 3.68e-53]*I
Lambdaplane[664] - Lambda(C_{331,331}) = [0.0889055388125456789646 +/- 5.86e-23] + [+/- 4.21e-53]*I
Lambdaplane[665] - Lambda(C_{331,332}) = [0.0888411774818340248713 +/- 7.73e-23] + [+/- 5.11e-53]*I
Lambdaplane[666] - Lambda(C_{332,332}) = [0.0887769564333310521682 +/- 4.14e-23] + [+/- 5.85e-53]*I
Lambdaplane[667] - Lambda(C_{332,333}) = [0.0887128743136212193644 +/- 6.38e-23] + [+/- 7.09e-53]*I
Lambdaplane[668] - Lambda(C_{333,333}) = [0.0886489314621949524355 +/- 4.56e-23] + [+/- 8.12e-53]*I
Lambdaplane[669] - Lambda(C_{333,334}) = [0.0885851265376923943737 +/- 6.35e-23] + [+/- 9.85e-53]*I
Lambdaplane[670] - Lambda(C_{334,334}) = [0.0885214598778335929703 +/- 5.31e-23] + [+/- 1.13e-52]*I
Lambdaplane[671] - Lambda(C_{334,335}) = [0.0884579301532779077001 +/- 4.97e-23] + [+/- 1.37e-52]*I
Lambdaplane[672] - Lambda(C_{335,335}) = [0.0883945376995420635537 +/- 6.97e-23] + [+/- 1.57e-52]*I
Lambdaplane[673] - Lambda(C_{335,336}) = [0.0883312812001757268845 +/- 4.76e-23] + [+/- 1.90e-52]*I
Lambdaplane[674] - Lambda(C_{336,336}) = [0.0882681609879113392176 +/- 3.66e-23] + [+/- 2.18e-52]*I
Lambdaplane[675] - Lambda(C_{336,337}) = [0.0882051757578305717788 +/- 5.50e-23] + [+/- 2.64e-52]*I
Lambdaplane[676] - Lambda(C_{337,337}) = [0.0881423258422615049831 +/- 5.76e-23] + [+/- 3.03e-52]*I
Lambdaplane[677] - Lambda(C_{337,338}) = [0.0880796099462789789840 +/- 6.17e-23] + [+/- 3.67e-52]*I
Lambdaplane[678] - Lambda(C_{338,338}) = [0.0880170283998274036821 +/- 7.85e-23] + [+/- 4.20e-52]*I
Lambdaplane[679] - Lambda(C_{338,339}) = [0.0879545799214815454490 +/- 4.24e-23] + [+/- 5.10e-52]*I
Lambdaplane[680] - Lambda(C_{339,339}) = [0.0878922648376624044515 +/- 3.80e-23] + [+/- 5.84e-52]*I
Lambdaplane[681] - Lambda(C_{339,340}) = [0.0878300818795658688914 +/- 8.49e-23] + [+/- 7.08e-52]*I
Lambdaplane[682] - Lambda(C_{340,340}) = [0.0877680313708255454119 +/- 5.60e-23] + [+/- 8.11e-52]*I
Lambdaplane[683] - Lambda(C_{340,341}) = [0.0877061120541416804613 +/- 4.99e-23] + [+/- 9.83e-52]*I
Lambdaplane[684] - Lambda(C_{341,341}) = [0.0876443242508648434058 +/- 4.83e-23] + [+/- 1.13e-51]*I
Lambdaplane[685] - Lambda(C_{341,342}) = [0.0875826667159589866656 +/- 7.32e-23] + [+/- 1.37e-51]*I
Lambdaplane[686] - Lambda(C_{342,342}) = [0.0875211397676825328888 +/- 6.94e-23] + [+/- 1.57e-51]*I
Lambdaplane[687] - Lambda(C_{342,343}) = [0.0874597421726967309089 +/- 8.16e-23] + [+/- 1.90e-51]*I
Lambdaplane[688] - Lambda(C_{343,343}) = [0.0873984742472168242948 +/- 3.33e-23] + [+/- 2.18e-51]*I
Lambdaplane[689] - Lambda(C_{343,344}) = [0.0873373347687515332464 +/- 7.13e-23] + [+/- 2.64e-51]*I
Lambdaplane[690] - Lambda(C_{344,344}) = [0.0872763240500835686985 +/- 4.69e-23] + [+/- 3.02e-51]*I
Lambdaplane[691] - Lambda(C_{344,345}) = [0.0872154408816460291460 +/- 7.65e-23] + [+/- 3.66e-51]*I
Lambdaplane[692] - Lambda(C_{345,345}) = [0.0871546855754178470605 +/- 4.74e-23] + [+/- 4.20e-51]*I
Lambdaplane[693] - Lambda(C_{345,346}) = [0.0870940569289640080797 +/- 6.67e-23] + [+/- 5.09e-51]*I
Lambdaplane[694] - Lambda(C_{346,346}) = [0.0870335552535959075430 +/- 5.59e-23] + [+/- 5.83e-51]*I
Lambdaplane[695] - Lambda(C_{346,347}) = [0.0869731793597899111497 +/- 7.65e-23] + [+/- 7.06e-51]*I
Lambdaplane[696] - Lambda(C_{347,347}) = [0.0869129295547394421832 +/- 6.53e-23] + [+/- 8.09e-51]*I
Lambdaplane[697] - Lambda(C_{347,348}) = [0.0868528046585793450868 +/- 6.28e-23] + [+/- 9.81e-51]*I
Lambdaplane[698] - Lambda(C_{348,348}) = [0.0867928049781813363541 +/- 6.86e-23] + [+/- 1.13e-50]*I
Lambdaplane[699] - Lambda(C_{348,349}) = [0.086732929345190612040 +/- 2.01e-22] + [+/- 1.37e-50]*I
Lambdaplane[700] - Lambda(C_{349,349}) = [0.0866731780608326208483 +/- 5.29e-23] + [+/- 1.56e-50]*I
Lambdaplane[701] - Lambda(C_{349,350}) = [0.086613549969735924593 +/- 5.13e-22] + [+/- 1.90e-50]*I
Lambdaplane[702] - Lambda(C_{350,350}) = [0.0865540453716456680848 +/- 7.97e-23] + [+/- 2.17e-50]*I
Lambdaplane[703] - Lambda(C_{350,351}) = [0.0864946631208623770805 +/- 5.37e-23] + [+/- 2.63e-50]*I
Lambdaplane[704] - Lambda(C_{351,351}) = [0.0864354035127895469474 +/- 3.93e-23] + [+/- 3.01e-50]*I
Lambdaplane[705] - Lambda(C_{351,352}) = [0.0863762654142865200873 +/- 6.66e-23] + [+/- 3.65e-50]*I
Lambdaplane[706] - Lambda(C_{352,352}) = [0.0863172491197997082124 +/- 5.92e-23] + [+/- 4.18e-50]*I
Lambdaplane[707] - Lambda(C_{352,353}) = [0.086258353502323040209 +/- 3.06e-22] + [+/- 5.07e-50]*I
Lambdaplane[708] - Lambda(C_{353,353}) = [0.0861995788583146230832 +/- 3.93e-23] + [+/- 5.81e-50]*I
Lambdaplane[709] - Lambda(C_{353,354}) = [0.0861409240689292748873 +/- 7.70e-23] + [+/- 7.04e-50]*I
Lambdaplane[710] - Lambda(C_{354,354}) = [0.0860823894273314527903 +/- 4.83e-23] + [+/- 8.07e-50]*I
Lambdaplane[711] - Lambda(C_{354,355}) = [0.0860239738277971798911 +/- 7.33e-23] + [+/- 9.78e-50]*I
Lambdaplane[712] - Lambda(C_{355,355}) = [0.0859656775577481701575 +/- 7.22e-23] + [+/- 1.12e-49]*I
Lambdaplane[713] - Lambda(C_{355,356}) = [0.085907499523476627969 +/- 3.07e-22] + [+/- 1.36e-49]*I
Lambdaplane[714] - Lambda(C_{356,356}) = [0.0858494400116286127527 +/- 5.07e-23] + [+/- 1.56e-49]*I
Lambdaplane[715] - Lambda(C_{356,357}) = [0.0857914979355132965180 +/- 6.85e-23] + [+/- 1.89e-49]*I
Lambdaplane[716] - Lambda(C_{357,357}) = [0.0857336735798261259351 +/- 4.14e-23] + [+/- 2.16e-49]*I
Lambdaplane[717] - Lambda(C_{357,358}) = [0.0856759658695790927950 +/- 7.22e-23] + [+/- 2.62e-49]*I
Lambdaplane[718] - Lambda(C_{358,358}) = [0.0856183750858353885528 +/- 5.41e-23] + [+/- 3.00e-49]*I
Lambdaplane[719] - Lambda(C_{358,359}) = [0.0855609001626671005670 +/- 8.70e-23] + [+/- 3.64e-49]*I
Lambdaplane[720] - Lambda(C_{359,359}) = [0.0855035413809987823164 +/- 5.41e-23] + [+/- 4.17e-49]*I
Lambdaplane[721] - Lambda(C_{359,360}) = [0.0854462976830653292632 +/- 8.26e-23] + [+/- 5.05e-49]*I
Lambdaplane[722] - Lambda(C_{360,360}) = [0.0853891693480430503768 +/- 7.05e-23] + [+/- 5.79e-49]*I
Lambdaplane[723] - Lambda(C_{360,361}) = [0.0853321553271739278233 +/- 7.57e-23] + [+/- 7.02e-49]*I
Lambdaplane[724] - Lambda(C_{361,361}) = [0.0852752558980144240222 +/- 7.70e-23] + [+/- 8.04e-49]*I
Lambdaplane[725] - Lambda(C_{361,362}) = [0.0852184700199518286515 +/- 7.90e-23] + [+/- 9.74e-49]*I
Lambdaplane[726] - Lambda(C_{362,362}) = [0.0851617979708062962398 +/- 3.76e-23] + [+/- 1.12e-48]*I
Lambdaplane[727] - Lambda(C_{362,363}) = [0.0851052387178366407962 +/- 6.42e-23] + [+/- 1.36e-48]*I
Lambdaplane[728] - Lambda(C_{363,363}) = [0.0850487925346133948481 +/- 6.59e-23] + [+/- 1.55e-48]*I
Lambdaplane[729] - Lambda(C_{363,364}) = [0.084992458401229530257 +/- 2.02e-22] + [+/- 1.88e-48]*I
Lambdaplane[730] - Lambda(C_{364,364}) = [0.0849362365865375196516 +/- 5.63e-23] + [+/- 2.16e-48]*I
Lambdaplane[731] - Lambda(C_{364,365}) = [0.084880126080856424829 +/- 4.02e-22] + [+/- 2.61e-48]*I
Lambdaplane[732] - Lambda(C_{365,365}) = [0.0848241271531089730482 +/- 6.18e-23] + [+/- 2.99e-48]*I
Lambdaplane[733] - Lambda(C_{365,366}) = [0.084768238797055807435 +/- 3.06e-22] + [+/- 3.63e-48]*I
Lambdaplane[734] - Lambda(C_{366,366}) = [0.0847124612835331536668 +/- 3.60e-23] + [+/- 4.15e-48]*I
Lambdaplane[735] - Lambda(C_{366,367}) = [0.0846567936152599175826 +/- 8.25e-23] + [+/- 5.03e-48]*I
Lambdaplane[736] - Lambda(C_{367,367}) = [0.0846012360579422004428 +/- 4.28e-23] + [+/- 5.77e-48]*I
Lambdaplane[737] - Lambda(C_{367,368}) = [0.0845457876269996117717 +/- 9.54e-23] + [+/- 6.99e-48]*I
Lambdaplane[738] - Lambda(C_{368,368}) = [0.0844904485847502654917 +/- 8.07e-23] + [+/- 8.00e-48]*I
Lambdaplane[739] - Lambda(C_{368,369}) = [0.0844352179529197747367 +/- 4.99e-23] + [+/- 9.70e-48]*I
Lambdaplane[740] - Lambda(C_{369,369}) = [0.0843800959939047390995 +/- 6.01e-23] + [+/- 1.12e-47]*I
Lambdaplane[741] - Lambda(C_{369,370}) = [0.0843250817381789478778 +/- 6.16e-23] + [+/- 1.35e-47]*I
Lambdaplane[742] - Lambda(C_{370,370}) = [0.0842701754462758160516 +/- 7.14e-23] + [+/- 1.55e-47]*I
Lambdaplane[743] - Lambda(C_{370,371}) = [0.0842153761555978928683 +/- 6.59e-23] + [+/- 1.88e-47]*I
Lambdaplane[744] - Lambda(C_{371,371}) = [0.0841606841257597313154 +/- 6.38e-23] + [+/- 2.15e-47]*I
Lambdaplane[745] - Lambda(C_{371,372}) = [0.0841060984033911785687 +/- 6.07e-23] + [+/- 2.60e-47]*I
Lambdaplane[746] - Lambda(C_{372,372}) = [0.0840516192438261382867 +/- 4.38e-23] + [+/- 2.98e-47]*I
Lambdaplane[747] - Lambda(C_{372,373}) = [0.0839972457033221833825 +/- 9.09e-23] + [+/- 3.61e-47]*I
Lambdaplane[748] - Lambda(C_{373,373}) = [0.0839429780360984744119 +/- 6.47e-23] + [+/- 4.13e-47]*I
Lambdaplane[749] - Lambda(C_{373,374}) = [0.0838888153053114622875 +/- 9.10e-23] + [+/- 5.01e-47]*I
Lambdaplane[750] - Lambda(C_{374,374}) = [0.0838347577641030340405 +/- 8.37e-23] + [+/- 5.74e-47]*I
Lambdaplane[751] - Lambda(C_{374,375}) = [0.0837808044826928099390 +/- 7.45e-23] + [+/- 6.96e-47]*I
Lambdaplane[752] - Lambda(C_{375,375}) = [0.0837269557124463880274 +/- 5.67e-23] + [+/- 7.97e-47]*I
Lambdaplane[753] - Lambda(C_{375,376}) = [0.083673210532525128301 +/- 1.19e-22] + [+/- 9.66e-47]*I
Lambdaplane[754] - Lambda(C_{376,376}) = [0.0836195691922987964786 +/- 4.35e-23] + [+/- 1.11e-46]*I
Lambdaplane[755] - Lambda(C_{376,377}) = [0.0835660307773275679091 +/- 6.50e-23] + [+/- 1.35e-46]*I
Lambdaplane[756] - Lambda(C_{377,377}) = [0.0835125955376920453170 +/- 7.18e-23] + [+/- 1.54e-46]*I
Lambdaplane[757] - Lambda(C_{377,378}) = [0.0834592625644901395253 +/- 5.84e-23] + [+/- 1.87e-46]*I
Lambdaplane[758] - Lambda(C_{378,378}) = [0.0834060321067674007004 +/- 8.19e-23] + [+/- 2.14e-46]*I
Lambdaplane[759] - Lambda(C_{378,379}) = [0.0833529032644675889467 +/- 8.10e-23] + [+/- 2.59e-46]*I
Lambdaplane[760] - Lambda(C_{379,379}) = [0.0832998762818132900791 +/- 6.28e-23] + [+/- 2.96e-46]*I
Lambdaplane[761] - Lambda(C_{379,380}) = [0.0832469502689018223105 +/- 6.80e-23] + [+/- 3.59e-46]*I
Lambdaplane[762] - Lambda(C_{380,380}) = [0.0831941254667400234887 +/- 5.18e-23] + [+/- 4.11e-46]*I
Lambdaplane[763] - Lambda(C_{380,381}) = [0.0831414009948659676992 +/- 7.95e-23] + [+/- 4.99e-46]*I
Lambdaplane[764] - Lambda(C_{381,381}) = [0.0830887770918938156425 +/- 4.76e-23] + [+/- 5.71e-46]*I
Lambdaplane[765] - Lambda(C_{381,382}) = [0.0830362528840127277604 +/- 6.45e-23] + [+/- 6.92e-46]*I
Lambdaplane[766] - Lambda(C_{382,382}) = [0.0829838286087057241180 +/- 3.56e-23] + [+/- 7.93e-46]*I
Lambdaplane[767] - Lambda(C_{382,383}) = [0.0829315033976836462193 +/- 6.19e-23] + [+/- 9.61e-46]*I
Lambdaplane[768] - Lambda(C_{383,383}) = [0.0828792774877447593596 +/- 4.80e-23] + [+/- 1.10e-45]*I
Lambdaplane[769] - Lambda(C_{383,384}) = [0.0828271500204764599173 +/- 5.68e-23] + [+/- 1.34e-45]*I
Lambdaplane[770] - Lambda(C_{384,384}) = [0.0827751212290907851762 +/- 3.36e-23] + [+/- 1.53e-45]*I
Lambdaplane[771] - Lambda(C_{384,385}) = [0.0827231902597168749164 +/- 5.71e-23] + [+/- 1.86e-45]*I
Lambdaplane[772] - Lambda(C_{385,385}) = [0.0826713573470654319138 +/- 4.97e-23] + [+/- 2.13e-45]*I
Lambdaplane[773] - Lambda(C_{385,386}) = [0.0826196216444908209281 +/- 7.51e-23] + [+/- 2.58e-45]*I
Lambdaplane[774] - Lambda(C_{386,386}) = [0.0825679833835727880568 +/- 4.75e-23] + [+/- 2.95e-45]*I
Lambdaplane[775] - Lambda(C_{386,387}) = [0.0825164417254455093458 +/- 5.74e-23] + [+/- 3.57e-45]*I
Lambdaplane[776] - Lambda(C_{387,387}) = [0.0824649969006811590180 +/- 7.94e-23] + [+/- 4.09e-45]*I
Lambdaplane[777] - Lambda(C_{387,388}) = [0.082413648075319439219 +/- 4.10e-22] + [+/- 4.96e-45]*I
Lambdaplane[778] - Lambda(C_{388,388}) = [0.0823623954801832552280 +/- 3.51e-23] + [+/- 5.68e-45]*I
Lambdaplane[779] - Lambda(C_{388,389}) = [0.0823112382875783941107 +/- 5.06e-23] + [+/- 6.88e-45]*I
Lambdaplane[780] - Lambda(C_{389,389}) = [0.0822601767250890402325 +/- 5.37e-23] + [+/- 7.88e-45]*I
Lambdaplane[781] - Lambda(C_{389,390}) = [0.0822092099743445362659 +/- 6.82e-23] + [+/- 9.55e-45]*I
Lambdaplane[782] - Lambda(C_{390,390}) = [0.0821583382617455892615 +/- 4.70e-23] + [+/- 1.10e-44]*I
Lambdaplane[783] - Lambda(C_{390,391}) = [0.082107560772650365399 +/- 2.04e-22] + [+/- 1.33e-44]*I
Lambdaplane[784] - Lambda(C_{391,391}) = [0.0820568777334178466238 +/- 5.84e-23] + [+/- 1.52e-44]*I
Lambdaplane[785] - Lambda(C_{391,392}) = [0.0820062883382853919667 +/- 6.70e-23] + [+/- 1.85e-44]*I
Lambdaplane[786] - Lambda(C_{392,392}) = [0.0819557928085998848643 +/- 7.36e-23] + [+/- 2.11e-44]*I
Lambdaplane[787] - Lambda(C_{392,393}) = [0.0819053903452029995820 +/- 5.63e-23] + [+/- 2.56e-44]*I
Lambdaplane[788] - Lambda(C_{393,393}) = [0.0818550811702445801557 +/- 4.29e-23] + [+/- 2.93e-44]*I
Lambdaplane[789] - Lambda(C_{393,394}) = [0.0818048644905811290675 +/- 8.83e-23] + [+/- 3.55e-44]*I
Lambdaplane[790] - Lambda(C_{394,394}) = [0.0817547405262187788689 +/- 6.76e-23] + [+/- 4.07e-44]*I
Lambdaplane[791] - Lambda(C_{394,395}) = [0.0817047084897827234252 +/- 6.07e-23] + [+/- 4.93e-44]*I
Lambdaplane[792] - Lambda(C_{395,395}) = [0.0816547686004724912330 +/- 4.67e-23] + [+/- 5.64e-44]*I
Lambdaplane[793] - Lambda(C_{395,396}) = [0.0816049200781297752451 +/- 7.85e-23] + [+/- 6.84e-44]*I
Lambdaplane[794] - Lambda(C_{396,396}) = [0.0815551631388915527853 +/- 7.09e-23] + [+/- 7.83e-44]*I
Lambdaplane[795] - Lambda(C_{396,397}) = [0.0815054970103047376997 +/- 7.08e-23] + [+/- 9.49e-44]*I
Lambdaplane[796] - Lambda(C_{397,397}) = [0.0814559219061740204435 +/- 4.85e-23] + [+/- 1.09e-43]*I
Lambdaplane[797] - Lambda(C_{397,398}) = [0.0814064370599364061183 +/- 7.33e-23] + [+/- 1.32e-43]*I
Lambdaplane[798] - Lambda(C_{398,398}) = [0.0813570426841472605919 +/- 7.85e-23] + [+/- 1.51e-43]*I
Lambdaplane[799] - Lambda(C_{398,399}) = [0.0813077380179844422533 +/- 8.50e-23] + [+/- 1.83e-43]*I
Lambdaplane[800] - Lambda(C_{399,399}) = [0.0812585232755427409559 +/- 5.26e-23] + [+/- 2.10e-43]*I
Lambdaplane[801] - Lambda(C_{399,400}) = [0.0812093976992590237707 +/- 5.69e-23] + [+/- 2.54e-43]*I
Lambdaplane[802] - Lambda(C_{400,400}) = [0.0811603615011907835033 +/- 8.01e-23] + [+/- 2.91e-43]*I
Lambdaplane[803] - Lambda(C_{400,401}) = [0.0811114139315824451380 +/- 8.95e-23] + [+/- 3.53e-43]*I
Lambdaplane[804] - Lambda(C_{401,401}) = [0.0810625551998848452972 +/- 4.68e-23] + [+/- 4.04e-43]*I
Lambdaplane[805] - Lambda(C_{401,402}) = [0.0810137845636858194439 +/- 8.65e-23] + [+/- 4.90e-43]*I
Lambdaplane[806] - Lambda(C_{402,402}) = [0.0809651022309373525496 +/- 7.30e-23] + [+/- 5.61e-43]*I
Lambdaplane[807] - Lambda(C_{402,403}) = [0.0809165074623553579564 +/- 7.63e-23] + [+/- 6.80e-43]*I
Lambdaplane[808] - Lambda(C_{403,403}) = [0.0808680004671855524847 +/- 7.08e-23] + [+/- 7.78e-43]*I
Lambdaplane[809] - Lambda(C_{403,404}) = [0.0808195805121543665998 +/- 4.75e-23] + [+/- 9.43e-43]*I
Lambdaplane[810] - Lambda(C_{404,404}) = [0.0807712478041403275082 +/- 5.12e-23] + [+/- 1.08e-42]*I
Lambdaplane[811] - Lambda(C_{404,405}) = [0.0807230016163720439319 +/- 5.31e-23] + [+/- 1.31e-42]*I
Lambdaplane[812] - Lambda(C_{405,405}) = [0.0806748421513329407861 +/- 5.37e-23] + [+/- 1.50e-42]*I
Lambdaplane[813] - Lambda(C_{405,406}) = [0.0806267686923101840406 +/- 9.41e-23] + [+/- 1.82e-42]*I
Lambdaplane[814] - Lambda(C_{406,406}) = [0.0805787814384193860058 +/- 5.65e-23] + [+/- 2.09e-42]*I
Lambdaplane[815] - Lambda(C_{406,407}) = [0.0805308796786595621875 +/- 9.67e-23] + [+/- 2.53e-42]*I
Lambdaplane[816] - Lambda(C_{407,407}) = [0.0804830636114910080559 +/- 5.93e-23] + [+/- 2.89e-42]*I
Lambdaplane[817] - Lambda(C_{407,408}) = [0.080435332530300410183 +/- 2.28e-22] + [+/- 3.50e-42]*I
Lambdaplane[818] - Lambda(C_{408,408}) = [0.0803876866317853393764 +/- 5.49e-23] + [+/- 4.01e-42]*I
Lambdaplane[819] - Lambda(C_{408,409}) = [0.080340125216843226609 +/- 5.01e-22] + [+/- 4.86e-42]*I
Lambdaplane[820] - Lambda(C_{409,409}) = [0.0802926484809941528617 +/- 7.49e-23] + [+/- 5.57e-42]*I
Lambdaplane[821] - Lambda(C_{409,410}) = [0.0802452557277541212696 +/- 7.38e-23] + [+/- 6.75e-42]*I
Lambdaplane[822] - Lambda(C_{410,410}) = [0.0801979471537285542633 +/- 7.20e-23] + [+/- 7.73e-42]*I
Lambdaplane[823] - Lambda(C_{410,411}) = [0.0801507220687893126079 +/- 6.74e-23] + [+/- 9.36e-42]*I
Lambdaplane[824] - Lambda(C_{411,411}) = [0.0801035806648250844934 +/- 4.84e-23] + [+/- 1.08e-41]*I
Lambdaplane[825] - Lambda(C_{411,412}) = [0.0800565222593128217502 +/- 8.42e-23] + [+/- 1.30e-41]*I
Lambdaplane[826] - Lambda(C_{412,412}) = [0.0800095470436770239000 +/- 8.24e-23] + [+/- 1.49e-41]*I
Lambdaplane[827] - Lambda(C_{412,413}) = [0.0799626543389407634027 +/- 4.94e-23] + [+/- 1.81e-41]*I
Lambdaplane[828] - Lambda(C_{413,413}) = [0.0799158443349990430414 +/- 6.01e-23] + [+/- 2.07e-41]*I
Lambdaplane[829] - Lambda(C_{413,414}) = [0.0798691163596509359683 +/- 9.09e-23] + [+/- 2.51e-41]*I
Lambdaplane[830] - Lambda(C_{414,414}) = [0.0798224706004784453267 +/- 5.86e-23] + [+/- 2.87e-41]*I
Lambdaplane[831] - Lambda(C_{414,415}) = [0.0797759063913552522562 +/- 9.61e-23] + [+/- 3.48e-41]*I
Lambdaplane[832] - Lambda(C_{415,415}) = [0.0797294239184508631570 +/- 5.23e-23] + [+/- 3.98e-41]*I
Lambdaplane[833] - Lambda(C_{415,416}) = [0.0796830225198579297268 +/- 6.15e-23] + [+/- 4.83e-41]*I
Lambdaplane[834] - Lambda(C_{416,416}) = [0.0796367023829402468511 +/- 6.97e-23] + [+/- 5.53e-41]*I
Lambdaplane[835] - Lambda(C_{416,417}) = [0.0795904628469815657477 +/- 6.11e-23] + [+/- 6.70e-41]*I
Lambdaplane[836] - Lambda(C_{417,417}) = [0.0795443041005774682813 +/- 6.09e-23] + [+/- 7.67e-41]*I
Lambdaplane[837] - Lambda(C_{417,418}) = [0.0794982254885728647693 +/- 6.71e-23] + [+/- 9.29e-41]*I
Lambdaplane[838] - Lambda(C_{418,418}) = [0.0794522271982478582535 +/- 4.04e-23] + [+/- 1.07e-40]*I
Lambdaplane[839] - Lambda(C_{418,419}) = [0.0794063085775001517563 +/- 5.30e-23] + [+/- 1.29e-40]*I
Lambdaplane[840] - Lambda(C_{419,419}) = [0.0793604698128420104750 +/- 8.52e-23] + [+/- 1.48e-40]*I
Lambdaplane[841] - Lambda(C_{419,420}) = [0.0793147102587228239016 +/- 6.72e-23] + [+/- 1.79e-40]*I
Lambdaplane[842] - Lambda(C_{420,420}) = [0.0792690301002740587288 +/- 4.82e-23] + [+/- 2.05e-40]*I
Lambdaplane[843] - Lambda(C_{420,421}) = [0.0792234286965060918692 +/- 7.57e-23] + [+/- 2.49e-40]*I
Lambdaplane[844] - Lambda(C_{421,421}) = [0.0791779062293399575946 +/- 5.40e-23] + [+/- 2.85e-40]*I
Lambdaplane[845] - Lambda(C_{421,422}) = [0.0791324620663928993405 +/- 8.12e-23] + [+/- 3.45e-40]*I
Lambdaplane[846] - Lambda(C_{422,422}) = [0.0790870963862494983177 +/- 3.96e-23] + [+/- 3.95e-40]*I
Lambdaplane[847] - Lambda(C_{422,423}) = [0.079041808559272344814 +/- 3.99e-22] + [+/- 4.79e-40]*I
Lambdaplane[848] - Lambda(C_{423,423}) = [0.0789965987666527570917 +/- 7.17e-23] + [+/- 5.48e-40]*I
Lambdaplane[849] - Lambda(C_{423,424}) = [0.0789514663816877272517 +/- 8.00e-23] + [+/- 6.65e-40]*I
Lambdaplane[850] - Lambda(C_{424,424}) = [0.0789064115841829421234 +/- 8.48e-23] + [+/- 7.61e-40]*I
Lambdaplane[851] - Lambda(C_{424,425}) = [0.0788614337551990655434 +/- 7.13e-23] + [+/- 9.22e-40]*I
Lambdaplane[852] - Lambda(C_{425,425}) = [0.0788165330693696152289 +/- 7.43e-23] + [+/- 1.06e-39]*I
Lambdaplane[853] - Lambda(C_{425,426}) = [0.078771708911792822275 +/- 2.17e-22] + [+/- 1.28e-39]*I
Lambdaplane[854] - Lambda(C_{426,426}) = [0.0787269614601313365164 +/- 7.47e-23] + [+/- 1.47e-39]*I
Lambdaplane[855] - Lambda(C_{426,427}) = [0.078682290102980889120 +/- 1.07e-22] + [+/- 1.78e-39]*I
Lambdaplane[856] - Lambda(C_{427,427}) = [0.0786376950147632657028 +/- 5.26e-23] + [+/- 2.04e-39]*I
Lambdaplane[857] - Lambda(C_{427,428}) = [0.0785931755887132293097 +/- 7.74e-23] + [+/- 2.47e-39]*I
Lambdaplane[858] - Lambda(C_{428,428}) = [0.0785487320003032996947 +/- 6.06e-23] + [+/- 2.83e-39]*I
Lambdaplane[859] - Lambda(C_{428,429}) = [0.0785043636473317073572 +/- 8.73e-23] + [+/- 3.42e-39]*I
Lambdaplane[860] - Lambda(C_{429,429}) = [0.0784600707019491359952 +/- 7.40e-23] + [+/- 3.92e-39]*I
Lambdaplane[861] - Lambda(C_{429,430}) = [0.0784158525681446846420 +/- 6.74e-23] + [+/- 4.75e-39]*I
Lambdaplane[862] - Lambda(C_{430,430}) = [0.0783717094165381100654 +/- 3.80e-23] + [+/- 5.44e-39]*I
Lambdaplane[863] - Lambda(C_{430,431}) = [0.0783276406546952744947 +/- 5.93e-23] + [+/- 6.59e-39]*I
Lambdaplane[864] - Lambda(C_{431,431}) = [0.0782836464522315837222 +/- 5.32e-23] + [+/- 7.55e-39]*I
Lambdaplane[865] - Lambda(C_{431,432}) = [0.0782397262223818617889 +/- 8.11e-23] + [+/- 9.14e-39]*I
Lambdaplane[866] - Lambda(C_{432,432}) = [0.0781958801345249503854 +/- 6.39e-23] + [+/- 1.05e-38]*I
Lambdaplane[867] - Lambda(C_{432,433}) = [0.0781521076038689015771 +/- 9.27e-23] + [+/- 1.27e-38]*I
Lambdaplane[868] - Lambda(C_{433,433}) = [0.0781084088005359677098 +/- 4.79e-23] + [+/- 1.46e-38]*I
Lambdaplane[869] - Lambda(C_{433,434}) = [0.0780647831427289888101 +/- 8.29e-23] + [+/- 1.77e-38]*I
Lambdaplane[870] - Lambda(C_{434,434}) = [0.0780212307979729137818 +/- 6.85e-23] + [+/- 2.02e-38]*I
Lambdaplane[871] - Lambda(C_{434,435}) = [0.077977751191745650037 +/- 4.99e-22] + [+/- 2.45e-38]*I
Lambdaplane[872] - Lambda(C_{435,435}) = [0.0779343444903917882758 +/- 5.20e-23] + [+/- 2.80e-38]*I
Lambdaplane[873] - Lambda(C_{435,436}) = [0.0778910101220693106806 +/- 7.84e-23] + [+/- 3.39e-38]*I
Lambdaplane[874] - Lambda(C_{436,436}) = [0.0778477482520392656925 +/- 4.37e-23] + [+/- 3.89e-38]*I
Lambdaplane[875] - Lambda(C_{436,437}) = [0.0778045583158783918596 +/- 6.26e-23] + [+/- 4.71e-38]*I
Lambdaplane[876] - Lambda(C_{437,437}) = [0.0777614404734911643168 +/- 5.66e-23] + [+/- 5.39e-38]*I
Lambdaplane[877] - Lambda(C_{437,438}) = [0.0777183941667214956754 +/- 6.52e-23] + [+/- 6.53e-38]*I
Lambdaplane[878] - Lambda(C_{438,438}) = [0.0776754195536784836757 +/- 7.59e-23] + [+/- 7.48e-38]*I
Lambdaplane[879] - Lambda(C_{438,439}) = [0.0776325160799853403647 +/- 8.51e-23] + [+/- 9.06e-38]*I
Lambdaplane[880] - Lambda(C_{439,439}) = [0.0775896839073069595268 +/- 7.32e-23] + [+/- 1.04e-37]*I
Lambdaplane[881] - Lambda(C_{439,440}) = [0.0775469224781074363747 +/- 8.50e-23] + [+/- 1.26e-37]*I
Lambdaplane[882] - Lambda(C_{440,440}) = [0.0775042319570046406086 +/- 4.66e-23] + [+/- 1.44e-37]*I
Lambdaplane[883] - Lambda(C_{440,441}) = [0.0774616117904325807549 +/- 9.78e-23] + [+/- 1.75e-37]*I
Lambdaplane[884] - Lambda(C_{441,441}) = [0.0774190621409181774318 +/- 7.10e-23] + [+/- 2.00e-37]*I
Lambdaplane[885] - Lambda(C_{441,442}) = [0.0773765824616010581818 +/- 7.83e-23] + [+/- 2.43e-37]*I
Lambdaplane[886] - Lambda(C_{442,442}) = [0.0773341729095669934384 +/- 6.25e-23] + [+/- 2.78e-37]*I
Lambdaplane[887] - Lambda(C_{442,443}) = [0.0772918329444905806077 +/- 9.01e-23] + [+/- 3.36e-37]*I
Lambdaplane[888] - Lambda(C_{443,443}) = [0.0772495627226370647278 +/- 6.35e-23] + [+/- 3.85e-37]*I
Lambdaplane[889] - Lambda(C_{443,444}) = [0.0772073617086906268510 +/- 8.96e-23] + [+/- 4.67e-37]*I
Lambdaplane[890] - Lambda(C_{444,444}) = [0.0771652300551147716278 +/- 7.30e-23] + [+/- 5.34e-37]*I
Lambdaplane[891] - Lambda(C_{444,445}) = [0.077123167231804093594 +/- 9.87e-23] + [+/- 6.47e-37]*I
Lambdaplane[892] - Lambda(C_{445,445}) = [0.0770811733924647107345 +/- 7.60e-23] + [+/- 7.41e-37]*I
Lambdaplane[893] - Lambda(C_{445,446}) = [0.0770392480047253350630 +/- 9.40e-23] + [+/- 8.98e-37]*I
Lambdaplane[894] - Lambda(C_{446,446}) = [0.0769973912272221563361 +/- 6.02e-23] + [+/- 1.03e-36]*I
Lambdaplane[895] - Lambda(C_{446,447}) = [0.0769556025306059507175 +/- 8.71e-23] + [+/- 1.25e-36]*I
Lambdaplane[896] - Lambda(C_{447,447}) = [0.0769138820712896941223 +/- 4.04e-23] + [+/- 1.43e-36]*I
Lambdaplane[897] - Lambda(C_{447,448}) = [0.0768722293236937802580 +/- 5.78e-23] + [+/- 1.73e-36]*I
Lambdaplane[898] - Lambda(C_{448,448}) = [0.0768306444413003790578 +/- 4.06e-23] + [+/- 1.98e-36]*I
Lambdaplane[899] - Lambda(C_{448,449}) = [0.076789126904830663789 +/- 2.12e-22] + [+/- 2.40e-36]*I
Lambdaplane[900] - Lambda(C_{449,449}) = [0.0767476768691009373663 +/- 4.53e-23] + [+/- 2.75e-36]*I
Lambdaplane[901] - Lambda(C_{449,450}) = [0.0767062938143044562317 +/- 6.02e-23] + [+/- 3.33e-36]*I
Lambdaplane[902] - Lambda(C_{450,450}) = [0.0766649778946543086482 +/- 7.46e-23] + [+/- 3.82e-36]*I
Lambdaplane[903] - Lambda(C_{450,451}) = [0.076623728597496956530 +/- 1.26e-22] + [+/- 4.62e-36]*I
Lambdaplane[904] - Lambda(C_{451,451}) = [0.0765825460714743248563 +/- 8.31e-23] + [+/- 5.29e-36]*I
Lambdaplane[905] - Lambda(C_{451,452}) = [0.0765414298109807861422 +/- 8.01e-23] + [+/- 6.41e-36]*I
Lambdaplane[906] - Lambda(C_{452,452}) = [0.0765003799638943760031 +/- 5.63e-23] + [+/- 7.34e-36]*I
Lambdaplane[907] - Lambda(C_{452,453}) = [0.0764593960252854354484 +/- 8.40e-23] + [+/- 8.90e-36]*I
Lambdaplane[908] - Lambda(C_{453,453}) = [0.0764184781456678580573 +/- 6.94e-23] + [+/- 1.02e-35]*I
Lambdaplane[909] - Lambda(C_{453,454}) = [0.0763776258209917348347 +/- 6.30e-23] + [+/- 1.24e-35]*I
Lambdaplane[910] - Lambda(C_{454,454}) = [0.0763368391999102679520 +/- 6.79e-23] + [+/- 1.42e-35]*I
Lambdaplane[911] - Lambda(C_{454,455}) = [0.0762961177861100379424 +/- 8.10e-23] + [+/- 1.72e-35]*I
Lambdaplane[912] - Lambda(C_{455,455}) = [0.0762554617236496366808 +/- 7.97e-23] + [+/- 1.97e-35]*I
Lambdaplane[913] - Lambda(C_{455,456}) = [0.076214870521275943444 +/- 5.08e-22] + [+/- 2.38e-35]*I
Lambdaplane[914] - Lambda(C_{456,456}) = [0.0761743443239991905280 +/- 6.79e-23] + [+/- 2.72e-35]*I
Lambdaplane[915] - Lambda(C_{456,457}) = [0.0761338826398298870154 +/- 7.43e-23] + [+/- 3.30e-35]*I
Lambdaplane[916] - Lambda(C_{457,457}) = [0.0760934856155747093568 +/- 8.36e-23] + [+/- 3.78e-35]*I
Lambdaplane[917] - Lambda(C_{457,458}) = [0.0760531527626429411875 +/- 6.53e-23] + [+/- 4.58e-35]*I
Lambdaplane[918] - Lambda(C_{458,458}) = [0.0760128842257427771552 +/- 4.95e-23] + [+/- 5.24e-35]*I
Lambdaplane[919] - Lambda(C_{458,459}) = [0.075972679520725543156 +/- 3.54e-22] + [+/- 6.35e-35]*I
Lambdaplane[920] - Lambda(C_{459,459}) = [0.0759325387897122210104 +/- 8.60e-23] + [+/- 7.27e-35]*I
Lambdaplane[921] - Lambda(C_{459,460}) = [0.0758924615558630275044 +/- 5.72e-23] + [+/- 8.81e-35]*I
Lambdaplane[922] - Lambda(C_{460,460}) = [0.0758524479583866585053 +/- 6.57e-23] + [+/- 1.01e-34]*I
Lambdaplane[923] - Lambda(C_{460,461}) = [0.0758124975208707389412 +/- 8.81e-23] + [+/- 1.23e-34]*I
Lambdaplane[924] - Lambda(C_{461,461}) = [0.0757726103843841037642 +/- 8.13e-23] + [+/- 1.40e-34]*I
Lambdaplane[925] - Lambda(C_{461,462}) = [0.0757327860777780083646 +/- 9.59e-23] + [+/- 1.70e-34]*I
Lambdaplane[926] - Lambda(C_{462,462}) = [0.0756930247390067557032 +/- 6.78e-23] + [+/- 1.95e-34]*I
Lambdaplane[927] - Lambda(C_{462,463}) = [0.075653325897211825097 +/- 2.39e-22] + [+/- 2.36e-34]*I
Lambdaplane[928] - Lambda(C_{463,463}) = [0.0756136896940089877978 +/- 5.37e-23] + [+/- 2.70e-34]*I
Lambdaplane[929] - Lambda(C_{463,464}) = [0.075574115662335577648 +/- 4.23e-22] + [+/- 3.27e-34]*I
Lambdaplane[930] - Lambda(C_{464,464}) = [0.0755346039394243419828 +/- 4.74e-23] + [+/- 3.74e-34]*I
Lambdaplane[931] - Lambda(C_{464,465}) = [0.075495154063996533107 +/- 2.97e-22] + [+/- 4.53e-34]*I
Lambdaplane[932] - Lambda(C_{465,465}) = [0.0754557661709871129020 +/- 4.50e-23] + [+/- 5.19e-34]*I
Lambdaplane[933] - Lambda(C_{465,466}) = [0.075416439802023412018 +/- 2.45e-22] + [+/- 6.29e-34]*I
Lambdaplane[934] - Lambda(C_{466,466}) = [0.0753771750919901001010 +/- 5.18e-23] + [+/- 7.20e-34]*I
Lambdaplane[935] - Lambda(C_{466,467}) = [0.075337971586036703757 +/- 1.09e-22] + [+/- 8.72e-34]*I
Lambdaplane[936] - Lambda(C_{467,467}) = [0.0752988294197324195049 +/- 6.10e-23] + [+/- 9.98e-34]*I
Lambdaplane[937] - Lambda(C_{467,468}) = [0.0752597481391320970943 +/- 8.39e-23] + [+/- 1.21e-33]*I
Lambdaplane[938] - Lambda(C_{468,468}) = [0.0752207278779701255160 +/- 7.03e-23] + [+/- 1.39e-33]*I
Lambdaplane[939] - Lambda(C_{468,469}) = [0.0751817681857830085963 +/- 7.30e-23] + [+/- 1.68e-33]*I
Lambdaplane[940] - Lambda(C_{469,469}) = [0.0751428691988789220118 +/- 5.71e-23] + [+/- 1.93e-33]*I
Lambdaplane[941] - Lambda(C_{469,470}) = [0.075104030469640012452 +/- 3.17e-22] + [+/- 2.33e-33]*I
Lambdaplane[942] - Lambda(C_{470,470}) = [0.0750652521278915276813 +/- 5.04e-23] + [+/- 2.67e-33]*I
Lambdaplane[943] - Lambda(C_{470,471}) = [0.0750265337334443969309 +/- 8.08e-23] + [+/- 3.23e-33]*I
Lambdaplane[944] - Lambda(C_{471,471}) = [0.0749878754143219660191 +/- 8.80e-23] + [+/- 3.70e-33]*I
Lambdaplane[945] - Lambda(C_{471,472}) = [0.074949276733991485753 +/- 5.02e-22] + [+/- 4.49e-33]*I
Lambdaplane[946] - Lambda(C_{472,472}) = [0.0749107378218211896477 +/- 5.49e-23] + [+/- 5.13e-33]*I
Lambdaplane[947] - Lambda(C_{472,473}) = [0.074872258239537931054 +/- 5.31e-22] + [+/- 6.22e-33]*I
Lambdaplane[948] - Lambda(C_{473,473}) = [0.0748338381177069034506 +/- 7.91e-23] + [+/- 7.12e-33]*I
Lambdaplane[949] - Lambda(C_{473,474}) = [0.0747954770230625690784 +/- 6.80e-23] + [+/- 8.63e-33]*I
Lambdaplane[950] - Lambda(C_{474,474}) = [0.0747571750821933072677 +/- 4.84e-23] + [+/- 9.88e-33]*I
Lambdaplane[951] - Lambda(C_{474,475}) = [0.0747189318668642293347 +/- 8.08e-23] + [+/- 1.20e-32]*I
Lambdaplane[952] - Lambda(C_{475,475}) = [0.0746807475032456519414 +/- 5.01e-23] + [+/- 1.37e-32]*I
Lambdaplane[953] - Lambda(C_{475,476}) = [0.0746426215630920398862 +/- 9.33e-23] + [+/- 1.66e-32]*I
Lambdaplane[954] - Lambda(C_{476,476}) = [0.0746045541758705583221 +/- 7.46e-23] + [+/- 1.91e-32]*I
Lambdaplane[955] - Lambda(C_{476,477}) = [0.0745665449135886145801 +/- 8.71e-23] + [+/- 2.31e-32]*I
Lambdaplane[956] - Lambda(C_{477,477}) = [0.0745285939041788458293 +/- 5.19e-23] + [+/- 2.64e-32]*I
Lambdaplane[957] - Lambda(C_{477,478}) = [0.074490700725519294395 +/- 1.42e-22] + [+/- 3.20e-32]*I
Lambdaplane[958] - Lambda(C_{478,478}) = [0.0744528655027639053739 +/- 7.11e-23] + [+/- 3.66e-32]*I
Lambdaplane[959] - Lambda(C_{478,479}) = [0.074415087816710222298 +/- 4.54e-22] + [+/- 4.44e-32]*I
Lambdaplane[960] - Lambda(C_{479,479}) = [0.0743773677920962220232 +/- 8.46e-23] + [+/- 5.08e-32]*I
Lambdaplane[961] - Lambda(C_{479,480}) = [0.0743397050133008516403 +/- 9.60e-23] + [+/- 6.15e-32]*I
Lambdaplane[962] - Lambda(C_{480,480}) = [0.0743020996054069640635 +/- 5.95e-23] + [+/- 7.04e-32]*I
Lambdaplane[963] - Lambda(C_{480,481}) = [0.074264551151879972034 +/- 1.57e-22] + [+/- 8.54e-32]*I
Lambdaplane[964] - Lambda(C_{481,481}) = [0.0742270597772535069266 +/- 7.44e-23] + [+/- 9.77e-32]*I
Lambdaplane[965] - Lambda(C_{481,482}) = [0.0741896250702594375322 +/- 7.35e-23] + [+/- 1.19e-31]*I
Lambdaplane[966] - Lambda(C_{482,482}) = [0.0741522471558978416849 +/- 7.78e-23] + [+/- 1.36e-31]*I
Lambdaplane[967] - Lambda(C_{482,483}) = [0.0741149256239067782033 +/- 7.55e-23] + [+/- 1.65e-31]*I
Lambdaplane[968] - Lambda(C_{483,483}) = [0.0740776605973264453401 +/- 7.10e-23] + [+/- 1.88e-31]*I
Lambdaplane[969] - Lambda(C_{483,484}) = [0.0740404516680322864089 +/- 6.72e-23] + [+/- 2.28e-31]*I
Lambdaplane[970] - Lambda(C_{484,484}) = [0.0740032989619018413921 +/- 9.06e-23] + [+/- 2.61e-31]*I
Lambdaplane[971] - Lambda(C_{484,485}) = [0.0739662020724489919373 +/- 7.37e-23] + [+/- 3.16e-31]*I
Lambdaplane[972] - Lambda(C_{485,485}) = [0.0739291611226337570477 +/- 7.57e-23] + [+/- 3.62e-31]*I
Lambdaplane[973] - Lambda(C_{485,486}) = [0.0738921757107760408695 +/- 9.91e-23] + [+/- 4.39e-31]*I
Lambdaplane[974] - Lambda(C_{486,486}) = [0.0738552459565971529958 +/- 5.22e-23] + [+/- 5.02e-31]*I
Lambdaplane[975] - Lambda(C_{486,487}) = [0.0738183714629543712508 +/- 6.53e-23] + [+/- 6.09e-31]*I
Lambdaplane[976] - Lambda(C_{487,487}) = [0.0737815523515167877599 +/- 5.35e-23] + [+/- 6.97e-31]*I
Lambdaplane[977] - Lambda(C_{487,488}) = [0.0737447882241373852833 +/- 7.34e-23] + [+/- 8.44e-31]*I
Lambdaplane[978] - Lambda(C_{488,488}) = [0.0737080792007527680993 +/- 5.22e-23] + [+/- 9.66e-31]*I
Lambdaplane[979] - Lambda(C_{488,489}) = [0.0736714248893449945200 +/- 9.15e-23] + [+/- 1.18e-30]*I
Lambdaplane[980] - Lambda(C_{489,489}) = [0.0736348254081529632854 +/- 8.43e-23] + [+/- 1.34e-30]*I
Lambdaplane[981] - Lambda(C_{489,490}) = [0.073598280365937565827 +/- 4.48e-22] + [+/- 1.63e-30]*I
Lambdaplane[982] - Lambda(C_{490,490}) = [0.0735617898829933228129 +/- 5.67e-23] + [+/- 1.86e-30]*I
Lambdaplane[983] - Lambda(C_{490,491}) = [0.0735253535672016731853 +/- 8.84e-23] + [+/- 2.26e-30]*I
Lambdaplane[984] - Lambda(C_{491,491}) = [0.0734889715411760063403 +/- 7.46e-23] + [+/- 2.58e-30]*I
Lambdaplane[985] - Lambda(C_{491,492}) = [0.073452643415820412742 +/- 4.28e-22] + [+/- 3.13e-30]*I
Lambdaplane[986] - Lambda(C_{492,492}) = [0.0734163693073250313047 +/- 7.64e-23] + [+/- 3.58e-30]*I
Lambdaplane[987] - Lambda(C_{492,493}) = [0.073380148837299345719 +/- 1.30e-22] + [+/- 4.34e-30]*I
Lambdaplane[988] - Lambda(C_{493,493}) = [0.0733439821159530498171 +/- 5.26e-23] + [+/- 4.97e-30]*I
Lambdaplane[989] - Lambda(C_{493,494}) = [0.073307868768815503197 +/- 4.12e-22] + [+/- 6.02e-30]*I
Lambdaplane[990] - Lambda(C_{494,494}) = [0.0732718089061534296410 +/- 8.95e-23] + [+/- 6.89e-30]*I
Lambdaplane[991] - Lambda(C_{494,495}) = [0.073235802154352547166 +/- 5.35e-22] + [+/- 8.34e-30]*I
Lambdaplane[992] - Lambda(C_{495,495}) = [0.0731998486244164070379 +/- 8.43e-23] + [+/- 9.55e-30]*I
Lambdaplane[993] - Lambda(C_{495,496}) = [0.073163947942435726778 +/- 1.25e-22] + [+/- 1.16e-29]*I
Lambdaplane[994] - Lambda(C_{496,496}) = [0.0731281002246355002417 +/- 7.82e-23] + [+/- 1.33e-29]*I
Lambdaplane[995] - Lambda(C_{496,497}) = [0.073092305093916428188 +/- 1.15e-22] + [+/- 1.61e-29]*I
Lambdaplane[996] - Lambda(C_{497,497}) = [0.0730565626670873595507 +/- 5.74e-23] + [+/- 1.84e-29]*I
Lambdaplane[997] - Lambda(C_{497,498}) = [0.0730208725721487265248 +/- 9.08e-23] + [+/- 2.23e-29]*I
Lambdaplane[998] - Lambda(C_{498,498}) = [0.0729852349237911418246 +/- 9.18e-23] + [+/- 2.55e-29]*I
Lambdaplane[999] - Lambda(C_{498,499}) = [0.0729496493505667930409 +/- 9.17e-23] + [+/- 3.09e-29]*I
Lambdaplane[1000] - Lambda(C_{499,499}) = [0.0729141159661198869450 +/- 9.43e-23] + [+/- 3.54e-29]*I
Lambdaplane[1001] - Lambda(C_{499,500}) = [0.072878634406258387706 +/- 3.03e-22] + [+/- 4.29e-29]*I
Lambdaplane[1002] - Lambda(C_{500,500}) = [0.0728432047791826031562 +/- 7.99e-23] + [+/- 4.91e-29]*I
Lambdaplane[1003] - Lambda(C_{500,501}) = [0.072807826725461076731 +/- 2.49e-22] + [+/- 5.95e-29]*I
Lambdaplane[1004] - Lambda(C_{501,501}) = [0.0727725003528621719517 +/- 8.29e-23] + [+/- 6.81e-29]*I
Lambdaplane[1005] - Lambda(C_{501,502}) = [0.072737225302427261179 +/- 2.42e-22] + [+/- 8.25e-29]*I
Lambdaplane[1006] - Lambda(C_{502,502}) = [0.0727020016828854853933 +/- 7.53e-23] + [+/- 9.44e-29]*I
Lambdaplane[1007] - Lambda(C_{502,503}) = [0.072666829135278129921 +/- 5.27e-22] + [+/- 1.15e-28]*I
Lambdaplane[1008] - Lambda(C_{503,503}) = [0.0726317077707997910109 +/- 5.49e-23] + [+/- 1.31e-28]*I
Lambdaplane[1009] - Lambda(C_{503,504}) = [0.072596637232004778717 +/- 1.11e-22] + [+/- 1.59e-28]*I
Lambdaplane[1010] - Lambda(C_{504,504}) = [0.0725616176285002301356 +/- 6.03e-23] + [+/- 1.82e-28]*I
Lambdaplane[1011] - Lambda(C_{504,505}) = [0.0725266486059631834256 +/- 8.11e-23] + [+/- 2.20e-28]*I
Lambdaplane[1012] - Lambda(C_{505,505}) = [0.0724917302722040798494 +/- 8.58e-23] + [+/- 2.52e-28]*I
Lambdaplane[1013] - Lambda(C_{505,506}) = [0.072456862275845037718 +/- 1.48e-22] + [+/- 3.06e-28]*I
Lambdaplane[1014] - Lambda(C_{506,506}) = [0.0724220447246834409972 +/- 5.24e-23] + [+/- 2.44e-28]*I
Lambdaplane[1015] - Lambda(C_{506,507}) = [0.072387277270206668734 +/- 1.70e-22] + [+/- 4.24e-28]*I
Lambdaplane[1016] - Lambda(C_{507,507}) = [0.0723525600163688497953 +/- 7.79e-23] + [+/- 3.38e-28]*I
Lambdaplane[1017] - Lambda(C_{507,508}) = [0.072317892619428527744 +/- 5.16e-22] + [+/- 4.77e-28]*I
Lambdaplane[1018] - Lambda(C_{508,508}) = [0.0722832751833749510116 +/- 8.13e-23] + [+/- 4.68e-28]*I
Lambdaplane[1019] - Lambda(C_{508,509}) = [0.0722487073636049449040 +/- 7.96e-23] + [+/- 5.67e-28]*I
Lambdaplane[1020] - Lambda(C_{509,509}) = [0.0722141892681369766557 +/- 8.37e-23] + [+/- 6.49e-28]*I
Lambdaplane[1021] - Lambda(C_{509,510}) = [0.072179720551676269341 +/- 4.04e-22] + [+/- 7.86e-28]*I
Lambdaplane[1022] - Lambda(C_{510,510}) = [0.0721453013207754257675 +/- 6.56e-23] + [+/- 9.00e-28]*I
Lambdaplane[1023] - Lambda(C_{510,511}) = [0.0721109312335427976443 +/- 7.74e-23] + [+/- 1.09e-27]*I
Lambdaplane[1024] - Lambda(C_{511,511}) = [0.0720766103953986220427 +/- 8.07e-23] + [+/- 1.25e-27]*I
Lambdaplane[1025] - Lambda(C_{511,512}) = [0.0720423384682226626847 +/- 6.86e-23] + [+/- 1.52e-27]*I
Lambdaplane[1026] - Lambda(C_{512,512}) = [0.0720081155547915539225 +/- 8.87e-23] + [+/- 1.74e-27]*I
Lambdaplane[1027] - Lambda(C_{512,513}) = [0.071973941321209425598 +/- 1.46e-22] + [+/- 2.10e-27]*I
Lambdaplane[1028] - Lambda(C_{513,513}) = [0.0719398158681088822015 +/- 7.58e-23] + [+/- 2.41e-27]*I
Lambdaplane[1029] - Lambda(C_{513,514}) = [0.071905738862473744055 +/- 1.36e-22] + [+/- 2.91e-27]*I
Lambdaplane[1030] - Lambda(C_{514,514}) = [0.0718717104072658200472 +/- 6.05e-23] + [+/- 3.33e-27]*I
Lambdaplane[1031] - Lambda(C_{514,515}) = [0.0718377301709669666967 +/- 8.36e-23] + [+/- 4.04e-27]*I
Lambdaplane[1032] - Lambda(C_{515,515}) = [0.0718037982556699248976 +/- 5.41e-23] + [+/- 4.62e-27]*I
Lambdaplane[1033] - Lambda(C_{515,516}) = [0.0717699143300940886150 +/- 7.62e-23] + [+/- 5.60e-27]*I
Lambdaplane[1034] - Lambda(C_{516,516}) = [0.0717360784981796546037 +/- 6.77e-23] + [+/- 6.41e-27]*I
Lambdaplane[1035] - Lambda(C_{516,517}) = [0.071702290429663840579 +/- 3.49e-22] + [+/- 7.77e-27]*I
Lambdaplane[1036] - Lambda(C_{517,517}) = [0.0716685502253106024988 +/- 6.44e-23] + [+/- 8.89e-27]*I
Lambdaplane[1037] - Lambda(C_{517,518}) = [0.071634857562629715770 +/- 4.12e-22] + [+/- 1.08e-26]*I
Lambdaplane[1038] - Lambda(C_{518,518}) = [0.0716012125401429392740 +/- 8.12e-23] + [+/- 1.24e-26]*I
Lambdaplane[1039] - Lambda(C_{518,519}) = [0.0715676148342707019834 +/- 8.96e-23] + [+/- 1.50e-26]*I
Lambdaplane[1040] - Lambda(C_{519,519}) = [0.0715340645442573130691 +/- 7.07e-23] + [+/- 1.71e-26]*I
Lambdaplane[1041] - Lambda(C_{519,520}) = [0.071500561348426128912 +/- 4.13e-22] + [+/- 2.08e-26]*I
Lambdaplane[1042] - Lambda(C_{520,520}) = [0.0714671053478572465795 +/- 6.08e-23] + [+/- 2.38e-26]*I
Lambdaplane[1043] - Lambda(C_{520,521}) = [0.0714336962219222102271 +/- 7.64e-23] + [+/- 2.88e-26]*I
Lambdaplane[1044] - Lambda(C_{521,521}) = [0.0714003340687763662240 +/- 6.11e-23] + [+/- 3.29e-26]*I
Lambdaplane[1045] - Lambda(C_{521,522}) = [0.071367018572012842662 +/- 1.04e-22] + [+/- 3.99e-26]*I
Lambdaplane[1046] - Lambda(C_{522,522}) = [0.0713337498281118492969 +/- 8.91e-23] + [+/- 4.95e-92]*I
Lambdaplane[1047] - Lambda(C_{522,523}) = [0.0713005275221970380504 +/- 9.11e-23] + [+/- 5.53e-26]*I
Lambdaplane[1048] - Lambda(C_{523,523}) = [0.0712673517524034799490 +/- 7.03e-23] + [+/- 2.14e-89]*I
Lambdaplane[1049] - Lambda(C_{523,524}) = [0.0712342222067543087261 +/- 7.46e-23] + [+/- 2.94e-26]*I
Lambdaplane[1050] - Lambda(C_{524,524}) = [0.0712011389784713381236 +/- 8.22e-23] + [+/- 5.09e-91]*I
Lambdaplane[1051] - Lambda(C_{524,525}) = [0.0711681017579044514761 +/- 8.06e-23] + [+/- 2.48e-91]*I
Lambdaplane[1052] - Lambda(C_{525,525}) = [0.0711351106408544593494 +/- 6.22e-23] + [+/- 1.63e-92]*I
Lambdaplane[1053] - Lambda(C_{525,526}) = [0.0711021653195251119092 +/- 9.67e-23] + [+/- 1.07e-90]*I
Lambdaplane[1054] - Lambda(C_{526,526}) = [0.0710692658878615142754 +/- 5.79e-23] + [+/- 1.99e-90]*I
Lambdaplane[1055] - Lambda(C_{526,527}) = [0.071036412039498031871 +/- 4.78e-22] + [+/- 1.03e-90]*I
Lambdaplane[1056] - Lambda(C_{527,527}) = [0.0710036038681693637576 +/- 9.13e-23] + [+/- 1.68e-91]*I
Lambdaplane[1057] - Lambda(C_{527,528}) = [0.070970841070616895741 +/- 4.27e-22] + [+/- 8.16e-92]*I
Lambdaplane[1058] - Lambda(C_{528,528}) = [0.0709381237380570075123 +/- 6.89e-23] + [+/- 5.37e-93]*I
Lambdaplane[1059] - Lambda(C_{528,529}) = [0.070905451570069014265 +/- 1.86e-22] + [+/- 3.51e-91]*I
Lambdaplane[1060] - Lambda(C_{529,529}) = [0.0708728246571505229309 +/- 8.95e-23] + [+/- 6.54e-91]*I
Lambdaplane[1061] - Lambda(C_{529,530}) = [0.070840242701526052900 +/- 5.72e-22] + [+/- 4.09e-91]*I
Lambdaplane[1062] - Lambda(C_{530,530}) = [0.0708077057948673638839 +/- 6.36e-23] + [+/- 1.90e-91]*I
Lambdaplane[1063] - Lambda(C_{530,531}) = [0.0707752136378458694188 +/- 9.69e-23] + [+/- 8.98e-92]*I
Lambdaplane[1064] - Lambda(C_{531,531}) = [0.0707427663211891886368 +/- 6.04e-23] + [+/- 1.77e-93]*I
Lambdaplane[1065] - Lambda(C_{531,532}) = [0.070710363548014099842 +/- 2.72e-22] + [+/- 4.06e-91]*I
Lambdaplane[1066] - Lambda(C_{532,532}) = [0.0706780054121952323715 +/- 5.94e-23] + [+/- 7.61e-91]*I
Lambdaplane[1067] - Lambda(C_{532,533}) = [0.070645691617272764404 +/- 4.04e-22] + [+/- 3.68e-91]*I
Lambdaplane[1068] - Lambda(C_{533,533}) = [0.0706134222541943268033 +/- 8.38e-23] + [+/- 1.82e-92]*I
Lambdaplane[1069] - Lambda(C_{533,534}) = [0.070581197026978329537 +/- 5.14e-22] + [+/- 8.84e-93]*I
Lambdaplane[1070] - Lambda(C_{534,534}) = [0.0705490160299308873509 +/- 9.01e-23] + [+/- 5.82e-94]*I
Lambdaplane[1071] - Lambda(C_{534,535}) = [0.070516878969762989365 +/- 2.06e-22] + [+/- 3.80e-92]*I
Lambdaplane[1072] - Lambda(C_{535,535}) = [0.0704847859361126840724 +/- 7.97e-23] + [+/- 7.09e-92]*I
Lambdaplane[1073] - Lambda(C_{535,536}) = [0.070452736640659859029 +/- 2.93e-22] + [+/- 3.65e-92]*I
Lambdaplane[1074] - Lambda(C_{536,536}) = [0.0704207311706869357612 +/- 6.17e-23] + [+/- 5.98e-93]*I
Lambdaplane[1075] - Lambda(C_{536,537}) = [0.070388769238998116909 +/- 2.97e-22] + [+/- 2.91e-93]*I
Lambdaplane[1076] - Lambda(C_{537,537}) = [0.070356850934990255850 +/- 1.10e-22] + [+/- 1.92e-94]*I
Lambdaplane[1077] - Lambda(C_{537,538}) = [0.070324975970865449058 +/- 2.55e-22] + [+/- 1.25e-92]*I
Lambdaplane[1078] - Lambda(C_{538,538}) = [0.0702931444385514004833 +/- 5.21e-23] + [+/- 2.34e-92]*I
Lambdaplane[1079] - Lambda(C_{538,539}) = [0.070261356047967745683 +/- 4.82e-22] + [+/- 1.12e-92]*I
Lambdaplane[1080] - Lambda(C_{539,539}) = [0.070229610894052687841 +/- 2.93e-22] + [+/- 2.75e-94]*I
Lambdaplane[1081] - Lambda(C_{539,540}) = [0.070197908686994346730 +/- 2.74e-22] + [+/- 1.63e-94]*I
Lambdaplane[1082] - Lambda(C_{540,540}) = [0.0701662495190159411284 +/- 7.36e-23] + [+/- 6.30e-95]*I
Lambdaplane[1083] - Lambda(C_{540,541}) = [0.0701346331073938428084 +/- 8.03e-23] + [+/- 4.49e-94]*I
Lambdaplane[1084] - Lambda(C_{541,541}) = [0.0701030595380329683010 +/- 8.45e-23] + [+/- 7.88e-94]*I
Lambdaplane[1085] - Lambda(C_{541,542}) = [0.0700715285338351676807 +/- 8.41e-23] + [+/- 7.15e-94]*I
Lambdaplane[1086] - Lambda(C_{542,542}) = [0.070040040179223600193 +/- 2.02e-22] + [+/- 6.48e-94]*I
Lambdaplane[1087] - Lambda(C_{542,543}) = [0.070008594199217991057 +/- 4.05e-22] + [+/- 3.16e-94]*I
Lambdaplane[1088] - Lambda(C_{543,543}) = [0.0699771906753665637785 +/- 8.94e-23] + [+/- 2.08e-95]*I
Lambdaplane[1089] - Lambda(C_{543,544}) = [0.069945829335543594052 +/- 2.03e-22] + [+/- 1.36e-93]*I
Lambdaplane[1090] - Lambda(C_{544,544}) = [0.0699145102655499787807 +/- 6.95e-23] + [+/- 2.53e-93]*I
Lambdaplane[1091] - Lambda(C_{544,545}) = [0.069883233186345739783 +/- 3.42e-22] + [+/- 1.31e-93]*I
Lambdaplane[1092] - Lambda(C_{545,545}) = [0.0698519981888487824390 +/- 8.40e-23] + [+/- 2.14e-94]*I
Lambdaplane[1093] - Lambda(C_{545,546}) = [0.069820804996422837811 +/- 4.45e-22] + [+/- 1.04e-94]*I
Lambdaplane[1094] - Lambda(C_{546,546}) = [0.0697896536954276754954 +/- 7.13e-23] + [+/- 6.83e-96]*I
Lambdaplane[1095] - Lambda(C_{546,547}) = [0.069758544012553564911 +/- 4.08e-22] + [+/- 4.46e-94]*I
Lambdaplane[1096] - Lambda(C_{547,547}) = [0.0697274760348207764910 +/- 5.50e-23] + [+/- 8.32e-94]*I
Lambdaplane[1097] - Lambda(C_{547,548}) = [0.069696449493261439422 +/- 4.10e-22] + [+/- 5.20e-94]*I
Lambdaplane[1098] - Lambda(C_{548,548}) = [0.0696654644680547898813 +/- 8.15e-23] + [+/- 2.41e-94]*I
Lambdaplane[1099] - Lambda(C_{548,549}) = [0.069634520693487188690 +/- 3.51e-22] + [+/- 1.15e-94]*I
Lambdaplane[1100] - Lambda(C_{549,549}) = [0.0696036182525344185215 +/- 6.22e-23] + [+/- 2.25e-96]*I
Lambdaplane[1101] - Lambda(C_{549,550}) = [0.069572756877434374621 +/- 1.74e-22] + [+/- 5.16e-94]*I
Lambdaplane[1102] - Lambda(C_{550,550}) = [0.0695419366551398398360 +/- 8.75e-23] + [+/- 9.67e-94]*I
Lambdaplane[1103] - Lambda(C_{550,551}) = [0.0695111573148473518156 +/- 8.66e-23] + [+/- 4.67e-94]*I
Lambdaplane[1104] - Lambda(C_{551,551}) = [0.0694804189465764251049 +/- 7.48e-23] + [+/- 2.31e-95]*I
Lambdaplane[1105] - Lambda(C_{551,552}) = [0.069449721279854217169 +/- 1.18e-22] + [+/- 1.13e-95]*I
Lambdaplane[1106] - Lambda(C_{552,552}) = [0.069419064400423341986 +/- 4.12e-22] + [+/- 7.40e-97]*I
Lambdaplane[1107] - Lambda(C_{552,553}) = [0.0693884480459162929765 +/- 8.42e-23] + [+/- 4.83e-95]*I
Lambdaplane[1108] - Lambda(C_{553,553}) = [0.0693578722991345467783 +/- 8.28e-23] + [+/- 9.01e-95]*I
Lambdaplane[1109] - Lambda(C_{553,554}) = [0.069327336898535442344 +/- 4.78e-22] + [+/- 4.65e-95]*I
Lambdaplane[1110] - Lambda(C_{554,554}) = [0.0692968419253578740177 +/- 7.73e-23] + [+/- 7.60e-96]*I
Lambdaplane[1111] - Lambda(C_{554,555}) = [0.069266387120292219356 +/- 1.57e-22] + [+/- 3.70e-96]*I
Lambdaplane[1112] - Lambda(C_{555,555}) = [0.0692359725666527921079 +/- 5.41e-23] + [+/- 2.44e-97]*I
Lambdaplane[1113] - Lambda(C_{555,556}) = [0.069205598004488958284 +/- 1.46e-22] + [+/- 1.59e-95]*I
Lambdaplane[1114] - Lambda(C_{556,556}) = [0.0691752635163530305085 +/- 7.08e-23] + [+/- 2.97e-95]*I
Lambdaplane[1115] - Lambda(C_{556,557}) = [0.069144968845359303431 +/- 2.97e-22] + [+/- 1.86e-95]*I
Lambdaplane[1116] - Lambda(C_{557,557}) = [0.0691147140704957303598 +/- 5.93e-23] + [+/- 8.58e-96]*I
Lambdaplane[1117] - Lambda(C_{557,558}) = [0.069084498941735007146 +/- 1.60e-22] + [+/- 4.07e-96]*I
Lambdaplane[1118] - Lambda(C_{558,558}) = [0.0690543235339327832701 +/- 6.08e-23] + [+/- 8.01e-98]*I
Lambdaplane[1119] - Lambda(C_{558,559}) = [0.069024187594598526335 +/- 4.03e-22] + [+/- 1.84e-95]*I
Lambdaplane[1120] - Lambda(C_{559,559}) = [0.0689940912071263192435 +/- 8.66e-23] + [+/- 3.45e-95]*I
Lambdaplane[1121] - Lambda(C_{559,560}) = [0.068964034116064231205 +/- 5.39e-22] + [+/- 1.67e-95]*I
Lambdaplane[1122] - Lambda(C_{560,560}) = [0.068934016404110362501 +/- 3.10e-22] + [+/- 8.23e-97]*I
Lambdaplane[1123] - Lambda(C_{560,561}) = [0.068904037816790476470 +/- 3.10e-22] + [+/- 4.01e-97]*I
Lambdaplane[1124] - Lambda(C_{561,561}) = [0.0688740984356960456230 +/- 5.87e-23] + [+/- 2.64e-98]*I
Lambdaplane[1125] - Lambda(C_{561,562}) = [0.068844198011367230652 +/- 3.04e-22] + [+/- 1.72e-96]*I
Lambdaplane[1126] - Lambda(C_{562,562}) = [0.0688143366239409984441 +/- 6.09e-23] + [+/- 3.22e-96]*I
Lambdaplane[1127] - Lambda(C_{562,563}) = [0.068784514021980407103 +/- 2.80e-22] + [+/- 1.66e-96]*I
Lambdaplane[1128] - Lambda(C_{563,563}) = [0.068754730288295743959 +/- 1.12e-22] + [+/- 2.71e-97]*I
Lambdaplane[1129] - Lambda(C_{563,564}) = [0.068724985173621520779 +/- 5.17e-22] + [+/- 1.32e-97]*I
Lambdaplane[1130] - Lambda(C_{564,564}) = [0.068695278756515052546 +/- 3.13e-22] + [+/- 8.67e-99]*I
Lambdaplane[1131] - Lambda(C_{564,565}) = [0.068665610791866360184 +/- 1.34e-22] + [+/- 5.66e-97]*I
Lambdaplane[1132] - Lambda(C_{565,565}) = [0.0686359813582288494700 +/- 6.01e-23] + [+/- 1.06e-96]*I
Lambdaplane[1133] - Lambda(C_{565,566}) = [0.068606390212236837360 +/- 5.47e-22] + [+/- 5.18e-97]*I
Lambdaplane[1134] - Lambda(C_{566,566}) = [0.068576837430042111283 +/- 1.08e-22] + [+/- 3.98e-98]*I
Lambdaplane[1135] - Lambda(C_{566,567}) = [0.068547322769872386340 +/- 5.85e-22] + [+/- 2.02e-98]*I
Lambdaplane[1136] - Lambda(C_{567,567}) = [0.0685178463076036520542 +/- 5.44e-23] + [+/- 2.86e-99]*I
Lambdaplane[1137] - Lambda(C_{567,568}) = [0.068488407805216395464 +/- 5.42e-22] + [+/- 7.95e-98]*I
Lambdaplane[1138] - Lambda(C_{568,568}) = [0.0684590073360039944468 +/- 7.54e-23] + [+/- 1.47e-97]*I
Lambdaplane[1139] - Lambda(C_{568,569}) = [0.068429644663403320027 +/- 3.73e-22] + [+/- 8.47e-98]*I
Lambdaplane[1140] - Lambda(C_{569,569}) = [0.0684003198626203149968 +/- 7.37e-23] + [+/- 2.94e-98]*I
Lambdaplane[1141] - Lambda(C_{569,570}) = [0.0683710326940244628892 +/- 8.68e-23] + [+/- 1.43e-98]*I
Lambdaplane[1142] - Lambda(C_{570,570}) = [0.0683417832347739731694 +/- 6.66e-23] + [+/- 9.39e-100]*I
Lambdaplane[1143] - Lambda(C_{570,571}) = [0.0683125712490025897270 +/- 9.13e-23] + [+/- 6.13e-98]*I
Lambdaplane[1144] - Lambda(C_{571,571}) = [0.0682833968113847974323 +/- 6.12e-23] + [+/- 1.15e-97]*I
Lambdaplane[1145] - Lambda(C_{571,572}) = [0.0682542596853703197607 +/- 7.88e-23] + [+/- 5.90e-98]*I
Lambdaplane[1146] - Lambda(C_{572,572}) = [0.0682251599455342897395 +/- 8.63e-23] + [+/- 9.65e-99]*I
Lambdaplane[1147] - Lambda(C_{572,573}) = [0.068196097359333774168 +/- 1.63e-22] + [+/- 4.70e-99]*I
Lambdaplane[1148] - Lambda(C_{573,573}) = [0.0681670720014346744725 +/- 5.42e-23] + [+/- 3.09e-100]*I
Lambdaplane[1149] - Lambda(C_{573,574}) = [0.068138083641225272695 +/- 2.16e-22] + [+/- 2.02e-98]*I
Lambdaplane[1150] - Lambda(C_{574,574}) = [0.0681091323468143177237 +/- 7.40e-23] + [+/- 3.77e-98]*I
Lambdaplane[1151] - Lambda(C_{574,575}) = [0.068080217894327992159 +/- 1.34e-22] + [+/- 1.78e-98]*I
Lambdaplane[1152] - Lambda(C_{575,575}) = [0.0680513403501498450121 +/- 5.94e-23] + [+/- 1.33e-100]*I
Lambdaplane[1153] - Lambda(C_{575,576}) = [0.068022499490563079907 +/- 1.94e-22] + [+/- 1.17e-100]*I
Lambdaplane[1154] - Lambda(C_{576,576}) = [0.0679936953851337564029 +/- 9.16e-23] + [+/- 1.02e-100]*I
Lambdaplane[1155] - Lambda(C_{576,577}) = [0.0679649278060162408993 +/- 8.05e-23] + [+/- 5.34e-101]*I
Lambdaplane[1156] - Lambda(C_{577,577}) = [0.0679361968286413723550 +/- 7.30e-23] + [+/- 1.07e-101]*I
Lambdaplane[1157] - Lambda(C_{577,578}) = [0.067907502221380919330 +/- 3.95e-22] + [+/- 3.49e-101]*I
Lambdaplane[1158] - Lambda(C_{578,578}) = [0.0678788440590241072585 +/- 8.97e-23] + [+/- 5.62e-101]*I
Lambdaplane[1159] - Lambda(C_{578,579}) = [0.0678502221181258230734 +/- 7.73e-23] + [+/- 4.42e-101]*I
Lambdaplane[1160] - Lambda(C_{579,579}) = [0.067821636466341902984 +/- 3.02e-22] + [+/- 3.34e-101]*I
Lambdaplane[1161] - Lambda(C_{579,580}) = [0.0677930868819316980523 +/- 8.80e-23] + [+/- 4.50e-101]*I
Lambdaplane[1162] - Lambda(C_{580,580}) = [0.0677645734328382691130 +/- 6.92e-23] + [+/- 5.51e-101]*I
Lambdaplane[1163] - Lambda(C_{580,581}) = [0.067736095901868274167 +/- 3.20e-22] + [+/- 3.58e-101]*I
Lambdaplane[1164] - Lambda(C_{581,581}) = [0.0677076543554758546053 +/- 6.87e-23] + [+/- 1.85e-101]*I
Lambdaplane[1165] - Lambda(C_{581,582}) = [0.067679248574578494597 +/- 2.61e-22] + [+/- 1.46e-101]*I
Lambdaplane[1166] - Lambda(C_{582,582}) = [0.0676508786270426621861 +/- 6.34e-23] + [+/- 1.10e-101]*I
Lambdaplane[1167] - Lambda(C_{582,583}) = [0.067622544292468821415 +/- 5.54e-22] + [+/- 1.48e-101]*I
Lambdaplane[1168] - Lambda(C_{583,583}) = [0.0675942456454605959675 +/- 5.77e-23] + [+/- 1.82e-101]*I
Lambdaplane[1169] - Lambda(C_{583,584}) = [0.0675659824625938027048 +/- 9.39e-23] + [+/- 1.11e-101]*I
Lambdaplane[1170] - Lambda(C_{584,584}) = [0.0675377548141672133640 +/- 6.42e-23] + [+/- 4.71e-102]*I
Lambdaplane[1171] - Lambda(C_{584,585}) = [0.0675095624837785714446 +/- 8.67e-23] + [+/- 4.14e-102]*I
Lambdaplane[1172] - Lambda(C_{585,585}) = [0.0674814055404798912298 +/- 9.40e-23] + [+/- 3.61e-102]*I
Lambdaplane[1173] - Lambda(C_{585,586}) = [0.067453283766219187197 +/- 4.85e-22] + [+/- 1.90e-102]*I
Lambdaplane[1174] - Lambda(C_{586,586}) = [0.067425197231902689981 +/- 2.07e-22] + [+/- 3.79e-103]*I
Lambdaplane[1175] - Lambda(C_{586,587}) = [0.067397145718577672288 +/- 3.56e-22] + [+/- 1.25e-102]*I
Lambdaplane[1176] - Lambda(C_{587,587}) = [0.0673691292998146847969 +/- 5.98e-23] + [+/- 2.00e-102]*I
Lambdaplane[1177] - Lambda(C_{587,588}) = [0.067341147758934119913 +/- 4.31e-22] + [+/- 1.58e-102]*I
Lambdaplane[1178] - Lambda(C_{588,588}) = [0.0673132011659153470563 +/- 7.77e-23] + [+/- 1.19e-102]*I
Lambdaplane[1179] - Lambda(C_{588,589}) = [0.067285289304821048497 +/- 4.04e-22] + [+/- 1.60e-102]*I
Lambdaplane[1180] - Lambda(C_{589,589}) = [0.0672574122428917811564 +/- 8.02e-23] + [+/- 1.96e-102]*I
Lambdaplane[1181] - Lambda(C_{589,590}) = [0.067229569772965803042 +/- 4.29e-22] + [+/- 1.28e-102]*I
Lambdaplane[1182] - Lambda(C_{590,590}) = [0.067201761960476783229 +/- 4.06e-22] + [+/- 6.58e-103]*I
Lambdaplane[1183] - Lambda(C_{590,591}) = [0.067173988593690605835 +/- 5.39e-22] + [+/- 5.17e-103]*I
Lambdaplane[1184] - Lambda(C_{591,591}) = [0.0671462497395587764666 +/- 7.63e-23] + [+/- 3.91e-103]*I
Lambdaplane[1185] - Lambda(C_{591,592}) = [0.0671185451922928567355 +/- 7.75e-23] + [+/- 5.27e-103]*I
Lambdaplane[1186] - Lambda(C_{592,592}) = [0.0670908750142048355036 +/- 9.44e-23] + [+/- 6.45e-103]*I
Lambdaplane[1187] - Lambda(C_{592,593}) = [0.067063238999286694549 +/- 4.92e-22] + [+/- 6.01e-103]*I
Lambdaplane[1188] - Lambda(C_{593,593}) = [0.067035637213432271114 +/- 1.14e-22] + [+/- 5.60e-103]*I
Lambdaplane[1189] - Lambda(C_{593,594}) = [0.067008069451473950257 +/- 3.12e-22] + [+/- 3.32e-103]*I
Lambdaplane[1190] - Lambda(C_{594,594}) = [0.0669805357767744227228 +/- 6.11e-23] + [+/- 1.29e-103]*I
Lambdaplane[1191] - Lambda(C_{594,595}) = [0.066953035986093414199 +/- 3.29e-22] + [+/- 9.16e-103]*I
Lambdaplane[1192] - Lambda(C_{595,595}) = [0.0669255701413749192367 +/- 8.99e-23] + [+/- 1.61e-102]*I
Lambdaplane[1193] - Lambda(C_{595,596}) = [0.0668981380424470250843 +/- 8.19e-23] + [+/- 7.94e-103]*I
Lambdaplane[1194] - Lambda(C_{596,596}) = [0.0668707397510015885221 +/- 6.49e-23] + [+/- 7.12e-104]*I
Lambdaplane[1195] - Lambda(C_{596,597}) = [0.0668433750662775064211 +/- 9.88e-23] + [+/- 5.59e-104]*I
Lambdaplane[1196] - Lambda(C_{597,597}) = [0.0668160440509174113832 +/- 6.00e-23] + [+/- 4.23e-104]*I
Lambdaplane[1197] - Lambda(C_{597,598}) = [0.066788746504778924130 +/- 1.68e-22] + [+/- 5.70e-104]*I
Lambdaplane[1198] - Lambda(C_{598,598}) = [0.0667614824927129300811 +/- 6.44e-23] + [+/- 6.98e-104]*I
Lambdaplane[1199] - Lambda(C_{598,599}) = [0.066734251811581509775 +/- 2.89e-22] + [+/- 4.53e-104]*I
Lambdaplane[1200] - Lambda(C_{599,599}) = [0.0667070545248551025830 +/- 8.01e-23] + [+/- 2.34e-104]*I
Lambdaplane[1201] - Lambda(C_{599,600}) = [0.066679890434991242349 +/- 5.03e-22] + [+/- 1.84e-104]*I
Lambdaplane[1202] - Lambda(C_{600,600}) = [0.0666527596054141468806 +/- 6.02e-23] + [+/- 1.39e-104]*I
Lambdaplane[1203] - Lambda(C_{600,601}) = [0.066625661835750666267 +/- 5.27e-22] + [+/- 1.88e-104]*I
Lambdaplane[1204] - Lambda(C_{601,601}) = [0.0665985971907321531461 +/- 7.67e-23] + [+/- 2.30e-104]*I
Lambdaplane[1205] - Lambda(C_{601,602}) = [0.066571565473414864362 +/- 5.67e-22] + [+/- 1.40e-104]*I
Lambdaplane[1206] - Lambda(C_{602,602}) = [0.0665445667438855046564 +/- 8.94e-23] + [+/- 5.96e-105]*I
Lambdaplane[1207] - Lambda(C_{602,603}) = [0.066517600810047435931 +/- 1.66e-22] + [+/- 5.24e-105]*I
Lambdaplane[1208] - Lambda(C_{603,603}) = [0.0664906677312275072254 +/- 6.13e-23] + [+/- 4.57e-105]*I
Lambdaplane[1209] - Lambda(C_{603,604}) = [0.066463767311784406157 +/- 3.16e-22] + [+/- 2.41e-105]*I
Lambdaplane[1210] - Lambda(C_{604,604}) = [0.066436899616688312566 +/- 3.01e-22] + [+/- 4.80e-106]*I
Lambdaplane[1211] - Lambda(C_{604,605}) = [0.066410064448225504635 +/- 2.06e-22] + [+/- 1.58e-105]*I
Lambdaplane[1212] - Lambda(C_{605,605}) = [0.0663832618711348165211 +/- 7.94e-23] + [+/- 2.54e-105]*I
Lambdaplane[1213] - Lambda(C_{605,606}) = [0.0663564916920927842614 +/- 9.56e-23] + [+/- 1.99e-105]*I
Lambdaplane[1214] - Lambda(C_{606,606}) = [0.0663297539722087772347 +/- 6.48e-23] + [+/- 1.51e-105]*I
Lambdaplane[1215] - Lambda(C_{606,607}) = [0.0663030485191580758285 +/- 8.40e-23] + [+/- 2.03e-105]*I
Lambdaplane[1216] - Lambda(C_{607,607}) = [0.0662763753919858721741 +/- 7.18e-23] + [+/- 2.48e-105]*I
Lambdaplane[1217] - Lambda(C_{607,608}) = [0.066249734403455213006 +/- 2.25e-22] + [+/- 1.61e-105]*I
Lambdaplane[1218] - Lambda(C_{608,608}) = [0.066223125612178124923 +/- 3.03e-22] + [+/- 8.33e-106]*I
Lambdaplane[1219] - Lambda(C_{608,609}) = [0.066196548830183222434 +/- 2.14e-22] + [+/- 6.54e-106]*I
Lambdaplane[1220] - Lambda(C_{609,609}) = [0.0661700041173100154446 +/- 9.04e-23] + [+/- 4.94e-106]*I
Lambdaplane[1221] - Lambda(C_{609,610}) = [0.066143491284015563846 +/- 4.11e-22] + [+/- 6.66e-106]*I
Lambdaplane[1222] - Lambda(C_{610,610}) = [0.0661170103880596203682 +/- 6.76e-23] + [+/- 8.16e-106]*I
Lambdaplane[1223] - Lambda(C_{610,611}) = [0.066090561247546183825 +/- 1.92e-22] + [+/- 4.97e-106]*I
Lambdaplane[1224] - Lambda(C_{611,611}) = [0.0660641439173919865387 +/- 6.70e-23] + [+/- 2.12e-106]*I
Lambdaplane[1225] - Lambda(C_{611,612}) = [0.066037758212560431930 +/- 2.64e-22] + [+/- 1.87e-106]*I
Lambdaplane[1226] - Lambda(C_{612,612}) = [0.066011404194426909969 +/- 1.16e-22] + [+/- 1.63e-106]*I
Lambdaplane[1227] - Lambda(C_{612,613}) = [0.065985081674067503692 +/- 5.68e-22] + [+/- 8.55e-107]*I
Lambdaplane[1228] - Lambda(C_{613,613}) = [0.0659587907110654002208 +/- 9.54e-23] + [+/- 1.71e-107]*I
Lambdaplane[1229] - Lambda(C_{613,614}) = [0.065932531121973435090 +/- 2.21e-22] + [+/- 5.59e-107]*I
Lambdaplane[1230] - Lambda(C_{614,614}) = [0.0659063029664364951636 +/- 6.55e-23] + [+/- 9.00e-107]*I
Lambdaplane[1231] - Lambda(C_{614,615}) = [0.065880106060776661445 +/- 3.93e-22] + [+/- 7.08e-107]*I
Lambdaplane[1232] - Lambda(C_{615,615}) = [0.065853940461508449937 +/- 4.12e-22] + [+/- 5.35e-107]*I
Lambdaplane[1233] - Lambda(C_{615,616}) = [0.065827805986597613088 +/- 4.73e-22] + [+/- 7.20e-107]*I
Lambdaplane[1234] - Lambda(C_{616,616}) = [0.065801702696417346120 +/- 3.91e-22] + [+/- 8.82e-107]*I
Lambdaplane[1235] - Lambda(C_{616,617}) = [0.065775630407433223938 +/- 1.82e-22] + [+/- 5.72e-107]*I
Lambdaplane[1236] - Lambda(C_{617,617}) = [0.065749589178208550664 +/- 2.11e-22] + [+/- 2.96e-107]*I
Lambdaplane[1237] - Lambda(C_{617,618}) = [0.065723578825648331631 +/- 2.70e-22] + [+/- 2.33e-107]*I
Lambdaplane[1238] - Lambda(C_{618,618}) = [0.0656975994110402144787 +/- 6.20e-23] + [+/- 1.76e-107]*I
Lambdaplane[1239] - Lambda(C_{618,619}) = [0.065671650753736163410 +/- 2.01e-22] + [+/- 2.37e-107]*I
Lambdaplane[1240] - Lambda(C_{619,619}) = [0.065645732909554991439 +/- 3.22e-22] + [+/- 2.90e-107]*I
Lambdaplane[1241] - Lambda(C_{619,620}) = [0.0656198457023255013303 +/- 8.93e-23] + [+/- 2.71e-107]*I
Lambdaplane[1242] - Lambda(C_{620,620}) = [0.0655939891869977997080 +/- 8.64e-23] + [+/- 2.52e-107]*I
Lambdaplane[1243] - Lambda(C_{620,621}) = [0.065568163186259988797 +/- 6.07e-22] + [+/- 1.49e-107]*I
Lambdaplane[1244] - Lambda(C_{621,621}) = [0.0655423677562777826289 +/- 7.85e-23] + [+/- 5.78e-108]*I
Lambdaplane[1245] - Lambda(C_{621,622}) = [0.065516602723269966406 +/- 4.05e-22] + [+/- 4.12e-107]*I
Lambdaplane[1246] - Lambda(C_{622,622}) = [0.0654908681390274209842 +/- 7.36e-23] + [+/- 7.24e-107]*I
Lambdaplane[1247] - Lambda(C_{622,623}) = [0.0654651638328622042814 +/- 8.45e-23] + [+/- 3.57e-107]*I
Lambdaplane[1248] - Lambda(C_{623,623}) = [0.065439489856916523893 +/- 1.12e-22] + [+/- 3.20e-108]*I
Lambdaplane[1249] - Lambda(C_{623,624}) = [0.065413846038019043981 +/- 2.04e-22] + [+/- 2.52e-108]*I
Lambdaplane[1250] - Lambda(C_{624,624}) = [0.0653882324308558076577 +/- 6.29e-23] + [+/- 1.90e-108]*I
Lambdaplane[1251] - Lambda(C_{624,625}) = [0.065362648864558251532 +/- 5.56e-22] + [+/- 2.56e-108]*I
Lambdaplane[1252] - Lambda(C_{625,625}) = [0.065337095390819376624 +/- 4.17e-22] + [+/- 3.14e-108]*I
Lambdaplane[1253] - Lambda(C_{625,626}) = [0.065311571838111907313 +/- 4.30e-22] + [+/- 2.04e-108]*I
Lambdaplane[1254] - Lambda(C_{626,626}) = [0.0652860782625859427453 +/- 6.63e-23] + [+/- 1.06e-108]*I
Lambdaplane[1255] - Lambda(C_{626,627}) = [0.0652606144917261091258 +/- 8.92e-23] + [+/- 8.27e-109]*I
Lambdaplane[1256] - Lambda(C_{627,627}) = [0.0652351805806371282615 +/- 6.18e-23] + [+/- 6.25e-109]*I
Lambdaplane[1257] - Lambda(C_{627,628}) = [0.065209776358106116981 +/- 4.68e-22] + [+/- 8.42e-109]*I
Lambdaplane[1258] - Lambda(C_{628,628}) = [0.0651844018805212254703 +/- 7.00e-23] + [+/- 1.04e-108]*I
Lambdaplane[1259] - Lambda(C_{628,629}) = [0.065159056972460158217 +/- 1.35e-22] + [+/- 6.27e-109]*I
Lambdaplane[1260] - Lambda(C_{629,629}) = [0.0651337416939562171291 +/- 6.35e-23] + [+/- 2.68e-109]*I
Lambdaplane[1261] - Lambda(C_{629,630}) = [0.065108455872979346760 +/- 4.42e-22] + [+/- 2.36e-109]*I
Lambdaplane[1262] - Lambda(C_{630,630}) = [0.0650831995651279378243 +/- 8.25e-23] + [+/- 2.06e-109]*I
Lambdaplane[1263] - Lambda(C_{630,631}) = [0.065057972598911855441 +/- 3.99e-22] + [+/- 1.08e-109]*I
Lambdaplane[1264] - Lambda(C_{631,631}) = [0.065032775033164650594 +/- 2.93e-22] + [+/- 2.16e-110]*I
Lambdaplane[1265] - Lambda(C_{631,632}) = [0.065007606696747411218 +/- 3.68e-22] + [+/- 7.06e-110]*I
Lambdaplane[1266] - Lambda(C_{632,632}) = [0.064982467643650678501 +/- 2.08e-22] + [+/- 1.14e-109]*I
Lambdaplane[1267] - Lambda(C_{632,633}) = [0.064957357708185941253 +/- 5.69e-22] + [+/- 8.94e-110]*I
Lambdaplane[1268] - Lambda(C_{633,633}) = [0.0649322769446259043064 +/- 6.76e-23] + [+/- 6.75e-110]*I
Lambdaplane[1269] - Lambda(C_{633,634}) = [0.064907225184670776441 +/- 4.23e-22] + [+/- 9.10e-110]*I
Lambdaplane[1270] - Lambda(C_{634,634}) = [0.0648822024827428698231 +/- 9.27e-23] + [+/- 1.12e-109]*I
Lambdaplane[1271] - Lambda(C_{634,635}) = [0.064857208675758868200 +/- 2.13e-22] + [+/- 7.23e-110]*I
Lambdaplane[1272] - Lambda(C_{635,635}) = [0.0648322438128881884695 +/- 7.54e-23] + [+/- 3.74e-110]*I
Lambdaplane[1273] - Lambda(C_{635,636}) = [0.064807307730860135534 +/- 1.81e-22] + [+/- 2.94e-110]*I
Lambdaplane[1274] - Lambda(C_{636,636}) = [0.064782400486810520455 +/- 4.31e-22] + [+/- 2.22e-110]*I
Lambdaplane[1275] - Lambda(C_{636,637}) = [0.064757521911892940910 +/- 2.58e-22] + [+/- 2.99e-110]*I
Lambdaplane[1276] - Lambda(C_{637,637}) = [0.064732672060512637149 +/- 5.02e-22] + [+/- 3.67e-110]*I
Lambdaplane[1277] - Lambda(C_{637,638}) = [0.064707850768850993845 +/- 6.09e-22] + [+/- 2.23e-110]*I
Lambdaplane[1278] - Lambda(C_{638,638}) = [0.0646830580939147119131 +/- 7.57e-23] + [+/- 9.52e-111]*I
Lambdaplane[1279] - Lambda(C_{638,639}) = [0.064658293868891822550 +/- 4.27e-22] + [+/- 8.13e-111]*I
Lambdaplane[1280] - Lambda(C_{639,639}) = [0.064633558150717709571 +/- 2.07e-22] + [+/- 6.88e-111]*I
Lambdaplane[1281] - Lambda(C_{639,640}) = [0.064608850772254256187 +/- 3.04e-22] + [+/- 3.49e-111]*I
Lambdaplane[1282] - Lambda(C_{640,640}) = [0.0645841717903914823955 +/- 8.31e-23] + [+/- 4.75e-112]*I
Lambdaplane[1283] - Lambda(C_{640,641}) = [0.064559521043080820577 +/- 4.61e-22] + [+/- 1.47e-111]*I
Lambdaplane[1284] - Lambda(C_{641,641}) = [0.064534898581840130442 +/- 2.09e-22] + [+/- 2.33e-111]*I
Lambdaplane[1285] - Lambda(C_{641,642}) = [0.0645103042470844267181 +/- 9.71e-23] + [+/- 1.67e-111]*I
Lambdaplane[1286] - Lambda(C_{642,642}) = [0.064485738090411152747 +/- 1.33e-22] + [+/- 1.08e-111]*I
Lambdaplane[1287] - Lambda(C_{642,643}) = [0.064461199954796907056 +/- 1.71e-22] + [+/- 2.56e-111]*I
Lambdaplane[1288] - Lambda(C_{643,643}) = [0.0644366898920304096987 +/- 6.63e-23] + [+/- 3.87e-111]*I
Lambdaplane[1289] - Lambda(C_{643,644}) = [0.064412207739631829605 +/- 2.99e-22] + [+/- 2.23e-111]*I
Lambdaplane[1290] - Lambda(C_{644,644}) = [0.0643877535551246491290 +/- 7.39e-23] + [+/- 7.65e-112]*I
Lambdaplane[1291] - Lambda(C_{644,645}) = [0.064363327176115802069 +/- 6.10e-22] + [+/- 5.48e-112]*I
Lambdaplane[1292] - Lambda(C_{645,645}) = [0.064338928655168009982 +/- 4.34e-22] + [+/- 3.54e-112]*I
Lambdaplane[1293] - Lambda(C_{645,646}) = [0.064314557838289207032 +/- 4.29e-22] + [+/- 8.42e-112]*I
Lambdaplane[1294] - Lambda(C_{646,646}) = [0.0642902147705161949170 +/- 7.95e-23] + [+/- 1.27e-111]*I
Lambdaplane[1295] - Lambda(C_{646,647}) = [0.064265899303742566769 +/- 1.57e-22] + [+/- 6.77e-112]*I
Lambdaplane[1296] - Lambda(C_{647,647}) = [0.0642416114838457035859 +/- 6.87e-23] + [+/- 1.51e-112]*I
Lambdaplane[1297] - Lambda(C_{647,648}) = [0.064217351155160282452 +/- 4.14e-22] + [+/- 1.33e-112]*I
Lambdaplane[1298] - Lambda(C_{648,648}) = [0.064193118370092429554 +/- 4.31e-22] + [+/- 1.17e-112]*I
Lambdaplane[1299] - Lambda(C_{648,649}) = [0.064168912976584001419 +/- 4.54e-22] + [+/- 5.93e-113]*I
Lambdaplane[1300] - Lambda(C_{649,649}) = [0.0641447350201403599186 +/- 7.19e-23] + [+/- 8.73e-114]*I
Lambdaplane[1301] - Lambda(C_{649,650}) = [0.064120584349811833808 +/- 1.36e-22] + [+/- 4.81e-113]*I
Lambdaplane[1302] - Lambda(C_{650,650}) = [0.0640964610154405120148 +/- 8.06e-23] + [+/- 8.27e-113]*I
Lambdaplane[1303] - Lambda(C_{650,651}) = [0.064072364864722447483 +/- 2.47e-22] + [+/- 5.92e-113]*I
Lambdaplane[1304] - Lambda(C_{651,651}) = [0.064048295946639159673 +/- 3.02e-22] + [+/- 3.83e-113]*I
Lambdaplane[1305] - Lambda(C_{651,652}) = [0.064024254110577261732 +/- 4.80e-22] + [+/- 9.09e-113]*I
Lambdaplane[1306] - Lambda(C_{652,652}) = [0.064000239407741284375 +/- 5.15e-22] + [+/- 1.38e-112]*I
Lambdaplane[1307] - Lambda(C_{652,653}) = [0.063976251681236957714 +/- 2.78e-22] + [+/- 7.90e-113]*I
Lambdaplane[1308] - Lambda(C_{653,653}) = [0.0639522909848289357842 +/- 8.96e-23] + [+/- 2.72e-113]*I
Lambdaplane[1309] - Lambda(C_{653,654}) = [0.063928357166748033989 +/- 2.65e-22] + [+/- 1.95e-113]*I
Lambdaplane[1310] - Lambda(C_{654,654}) = [0.0639044502753819731697 +/- 7.93e-23] + [+/- 1.26e-113]*I
Lambdaplane[1311] - Lambda(C_{654,655}) = [0.063880570164473484419 +/- 2.13e-22] + [+/- 2.99e-113]*I
Lambdaplane[1312] - Lambda(C_{655,655}) = [0.063856716880182124764 +/- 5.01e-22] + [+/- 4.51e-113]*I
Lambdaplane[1313] - Lambda(C_{655,656}) = [0.063832890273818972308 +/- 5.39e-22] + [+/- 2.41e-113]*I
Lambdaplane[1314] - Lambda(C_{656,656}) = [0.063809090392491354180 +/- 4.08e-22] + [+/- 5.43e-114]*I
Lambdaplane[1315] - Lambda(C_{656,657}) = [0.063785317091063497280 +/- 4.74e-22] + [+/- 4.75e-114]*I
Lambdaplane[1316] - Lambda(C_{657,657}) = [0.063761570418042423547 +/- 1.22e-22] + [+/- 4.13e-114]*I
Lambdaplane[1317] - Lambda(C_{657,658}) = [0.063737850223906389141 +/- 4.03e-22] + [+/- 2.26e-114]*I
Lambdaplane[1318] - Lambda(C_{658,658}) = [0.0637141565590131757070 +/- 7.06e-23] + [+/- 5.99e-115]*I
Lambdaplane[1319] - Lambda(C_{658,659}) = [0.063690489275497943941 +/- 4.15e-22] + [+/- 1.85e-114]*I
Lambdaplane[1320] - Lambda(C_{659,659}) = [0.0636668484204446418209 +/- 7.50e-23] + [+/- 2.94e-114]*I
Lambdaplane[1321] - Lambda(C_{659,660}) = [0.063643233848125240497 +/- 2.91e-22] + [+/- 2.11e-114]*I
Lambdaplane[1322] - Lambda(C_{660,660}) = [0.063619645608465570213 +/- 2.29e-22] + [+/- 1.36e-114]*I
Lambdaplane[1323] - Lambda(C_{660,661}) = [0.063596083555580488109 +/- 2.89e-22] + [+/- 3.23e-114]*I
Lambdaplane[1324] - Lambda(C_{661,661}) = [0.0635725477343102335287 +/- 7.63e-23] + [+/- 4.87e-114]*I
Lambdaplane[1325] - Lambda(C_{661,662}) = [0.063549038004770152823 +/- 2.81e-22] + [+/- 2.81e-114]*I
Lambdaplane[1326] - Lambda(C_{662,662}) = [0.0635255544100688846054 +/- 8.61e-23] + [+/- 9.65e-115]*I
Lambdaplane[1327] - Lambda(C_{662,663}) = [0.063502096808408506201 +/- 1.24e-22] + [+/- 6.91e-115]*I
Lambdaplane[1328] - Lambda(C_{663,663}) = [0.063478665247384295581 +/- 5.24e-22] + [+/- 4.46e-115]*I
Lambdaplane[1329] - Lambda(C_{663,664}) = [0.063455259583851405914 +/- 2.01e-22] + [+/- 1.07e-114]*I
Lambdaplane[1330] - Lambda(C_{664,664}) = [0.0634318798619819390451 +/- 6.89e-23] + [+/- 1.60e-114]*I
Lambdaplane[1331] - Lambda(C_{664,665}) = [0.063408525943541742213 +/- 3.68e-22] + [+/- 8.55e-115]*I
Lambdaplane[1332] - Lambda(C_{665,665}) = [0.063385197875576390994 +/- 4.26e-22] + [+/- 1.93e-115]*I
Lambdaplane[1333] - Lambda(C_{665,666}) = [0.063361895511159580889 +/- 1.27e-22] + [+/- 1.69e-115]*I
Lambdaplane[1334] - Lambda(C_{666,666}) = [0.063338618900834292946 +/- 3.31e-22] + [+/- 1.47e-115]*I
Lambdaplane[1335] - Lambda(C_{666,667}) = [0.063315367903849499441 +/- 5.15e-22] + [+/- 8.02e-116]*I
Lambdaplane[1336] - Lambda(C_{667,667}) = [0.063292142563499026663 +/- 3.17e-22] + [+/- 2.13e-116]*I
Lambdaplane[1337] - Lambda(C_{667,668}) = [0.063268942743018961174 +/- 3.99e-22] + [+/- 6.54e-116]*I
Lambdaplane[1338] - Lambda(C_{668,668}) = [0.0632457684848200257693 +/- 8.73e-23] + [+/- 1.05e-115]*I
Lambdaplane[1339] - Lambda(C_{668,669}) = [0.063222619653956380978 +/- 4.30e-22] + [+/- 7.46e-116]*I
Lambdaplane[1340] - Lambda(C_{669,669}) = [0.0631994962926492902094 +/- 7.33e-23] + [+/- 4.82e-116]*I
Lambdaplane[1341] - Lambda(C_{669,670}) = [0.063176398265602149255 +/- 2.15e-22] + [+/- 1.15e-115]*I
Lambdaplane[1342] - Lambda(C_{670,670}) = [0.063153325612678981599 +/- 5.11e-22] + [+/- 1.73e-115]*I
Lambdaplane[1343] - Lambda(C_{670,671}) = [0.063130278201821941252 +/- 4.63e-22] + [+/- 9.91e-116]*I
Lambdaplane[1344] - Lambda(C_{671,671}) = [0.0631072560741537873200 +/- 7.77e-23] + [+/- 3.35e-116]*I
Lambdaplane[1345] - Lambda(C_{671,672}) = [0.063084259095841490964 +/- 3.12e-22] + [+/- 2.42e-116]*I
Lambdaplane[1346] - Lambda(C_{672,672}) = [0.0630612873100276526930 +/- 7.11e-23] + [+/- 1.59e-116]*I
Lambdaplane[1347] - Lambda(C_{672,673}) = [0.063038340578958479969 +/- 2.83e-22] + [+/- 3.61e-116]*I
Lambdaplane[1348] - Lambda(C_{673,673}) = [0.063015418948577021835 +/- 5.25e-22] + [+/- 5.38e-116]*I
Lambdaplane[1349] - Lambda(C_{673,674}) = [0.062992522286675231490 +/- 4.36e-22] + [+/- 2.91e-116]*I
Lambdaplane[1350] - Lambda(C_{674,674}) = [0.062969650631210667795 +/- 3.22e-22] + [+/- 7.02e-117]*I
Lambdaplane[1351] - Lambda(C_{674,675}) = [0.062946803850518168819 +/- 1.34e-22] + [+/- 6.07e-117]*I
Lambdaplane[1352] - Lambda(C_{675,675}) = [0.0629239819869790366818 +/- 7.54e-23] + [+/- 5.21e-117]*I
Lambdaplane[1353] - Lambda(C_{675,676}) = [0.062901184910309648463 +/- 5.34e-22] + [+/- 3.23e-117]*I
Lambdaplane[1354] - Lambda(C_{676,676}) = [0.062878412659436471786 +/- 4.34e-22] + [+/- 1.46e-117]*I
Lambdaplane[1355] - Lambda(C_{676,677}) = [0.062855665106296848736 +/- 3.86e-22] + [+/- 2.61e-117]*I
Lambdaplane[1356] - Lambda(C_{677,677}) = [0.062832942290128074773 +/- 1.28e-22] + [+/- 3.62e-117]*I
Lambdaplane[1357] - Lambda(C_{677,678}) = [0.062810244080110153790 +/- 2.07e-22] + [+/- 2.61e-117]*I
Lambdaplane[1358] - Lambda(C_{678,678}) = [0.062787570516664366933 +/- 1.05e-22] + [+/- 1.71e-117]*I
Lambdaplane[1359] - Lambda(C_{678,679}) = [0.062764921470011653175 +/- 4.55e-22] + [+/- 3.90e-117]*I
Lambdaplane[1360] - Lambda(C_{679,679}) = [0.0627422969856076623936 +/- 7.22e-23] + [+/- 5.81e-117]*I
Lambdaplane[1361] - Lambda(C_{679,680}) = [0.062719696926815814379 +/- 1.95e-22] + [+/- 3.37e-117]*I
Lambdaplane[1362] - Lambda(C_{680,680}) = [0.0626971213421174828855 +/- 9.47e-23] + [+/- 1.19e-117]*I
Lambdaplane[1363] - Lambda(C_{680,681}) = [0.062674570097739616766 +/- 3.59e-22] + [+/- 8.57e-118]*I
Lambdaplane[1364] - Lambda(C_{681,681}) = [0.062652043234358110794 +/- 3.29e-22] + [+/- 5.62e-118]*I
Lambdaplane[1365] - Lambda(C_{681,682}) = [0.062629540624954379091 +/- 4.24e-22] + [+/- 1.28e-117]*I
Lambdaplane[1366] - Lambda(C_{682,682}) = [0.062607062312192394868 +/- 1.09e-22] + [+/- 1.91e-117]*I
Lambdaplane[1367] - Lambda(C_{682,683}) = [0.062584608162024165853 +/- 2.75e-22] + [+/- 1.03e-117]*I
Lambdaplane[1368] - Lambda(C_{683,683}) = [0.0625621782230365240623 +/- 8.13e-23] + [+/- 2.43e-118]*I
Lambdaplane[1369] - Lambda(C_{683,684}) = [0.062539772363998357953 +/- 5.18e-22] + [+/- 2.13e-118]*I
Lambdaplane[1370] - Lambda(C_{684,684}) = [0.062517390625621766787 +/- 2.20e-22] + [+/- 1.85e-118]*I
Lambdaplane[1371] - Lambda(C_{684,685}) = [0.062495032880487756178 +/- 3.84e-22] + [+/- 1.01e-118]*I
Lambdaplane[1372] - Lambda(C_{685,685}) = [0.0624726991683571563769 +/- 8.50e-23] + [+/- 2.68e-119]*I
Lambdaplane[1373] - Lambda(C_{685,686}) = [0.062450389366667873358 +/- 1.47e-22] + [+/- 8.08e-119]*I
Lambdaplane[1374] - Lambda(C_{686,686}) = [0.062428103512292369467 +/- 3.43e-22] + [+/- 1.29e-118]*I
Lambdaplane[1375] - Lambda(C_{686,687}) = [0.062405841482618850026 +/- 4.23e-22] + [+/- 9.26e-119]*I
Lambdaplane[1376] - Lambda(C_{687,687}) = [0.062383603315655150930 +/- 5.04e-22] + [+/- 6.07e-119]*I
Lambdaplane[1377] - Lambda(C_{687,688}) = [0.062361388883815467600 +/- 4.83e-22] + [+/- 1.39e-118]*I
Lambdaplane[1378] - Lambda(C_{688,688}) = [0.062339198233302615409 +/- 2.40e-22] + [+/- 2.06e-118]*I
Lambdaplane[1379] - Lambda(C_{688,689}) = [0.062317031235621333041 +/- 2.57e-22] + [+/- 1.20e-118]*I
Lambdaplane[1380] - Lambda(C_{689,689}) = [0.062294887931311929853 +/- 3.27e-22] + [+/- 4.22e-119]*I
Lambdaplane[1381] - Lambda(C_{689,690}) = [0.062272768195045601707 +/- 3.18e-22] + [+/- 3.04e-119]*I
Lambdaplane[1382] - Lambda(C_{690,690}) = [0.062250672068798514477 +/- 1.24e-22] + [+/- 2.00e-119]*I
Lambdaplane[1383] - Lambda(C_{690,691}) = [0.062228599428539591624 +/- 6.17e-22] + [+/- 4.54e-119]*I
Lambdaplane[1384] - Lambda(C_{691,691}) = [0.062206550315813098115 +/- 1.47e-22] + [+/- 6.77e-119]*I
Lambdaplane[1385] - Lambda(C_{691,692}) = [0.062184524602990868251 +/- 4.36e-22] + [+/- 3.64e-119]*I
Lambdaplane[1386] - Lambda(C_{692,692}) = [0.0621625223353430636417 +/- 7.58e-23] + [+/- 8.61e-120]*I
Lambdaplane[1387] - Lambda(C_{692,693}) = [0.062140543382781665478 +/- 3.44e-22] + [+/- 7.53e-120]*I
Lambdaplane[1388] - Lambda(C_{693,693}) = [0.062118587795492531555 +/- 1.51e-22] + [+/- 6.55e-120]*I
Lambdaplane[1389] - Lambda(C_{693,694}) = [0.062096655442096049718 +/- 3.83e-22] + [+/- 3.59e-120]*I
Lambdaplane[1390] - Lambda(C_{694,694}) = [0.0620747463667768810096 +/- 8.97e-23] + [+/- 9.49e-121]*I
Lambdaplane[1391] - Lambda(C_{694,695}) = [0.062052860444099780735 +/- 3.35e-22] + [+/- 2.87e-120]*I
Lambdaplane[1392] - Lambda(C_{695,695}) = [0.062030997719510963600 +/- 2.29e-22] + [+/- 4.55e-120]*I
Lambdaplane[1393] - Lambda(C_{695,696}) = [0.062009158065643569801 +/- 5.79e-22] + [+/- 3.29e-120]*I
Lambdaplane[1394] - Lambda(C_{696,696}) = [0.061987341527386301785 +/- 1.39e-22] + [+/- 2.16e-120]*I
Lambdaplane[1395] - Lambda(C_{696,697}) = [0.061965547979701453903 +/- 3.36e-22] + [+/- 4.90e-120]*I
Lambdaplane[1396] - Lambda(C_{697,697}) = [0.061943777465113036114 +/- 2.28e-22] + [+/- 7.31e-120]*I
Lambdaplane[1397] - Lambda(C_{697,698}) = [0.061922029862166965530 +/- 5.26e-22] + [+/- 4.23e-120]*I
Lambdaplane[1398] - Lambda(C_{698,698}) = [0.061900305212277964583 +/- 2.32e-22] + [+/- 1.50e-120]*I
Lambdaplane[1399] - Lambda(C_{698,699}) = [0.061878603389670801451 +/- 6.14e-22] + [+/- 1.08e-120]*I
Lambdaplane[1400] - Lambda(C_{699,699}) = [0.0618569244420422552872 +/- 7.54e-23] + [+/- 7.07e-121]*I
Lambdaplane[1401] - Lambda(C_{699,700}) = [0.061835268240564838127 +/- 3.38e-22] + [+/- 1.61e-120]*I
Lambdaplane[1402] - Lambda(C_{700,700}) = [0.0618136348344054314363 +/- 8.11e-23] + [+/- 2.40e-120]*I
Lambdaplane[1403] - Lambda(C_{700,701}) = [0.061792024096041903571 +/- 6.02e-22] + [+/- 1.30e-120]*I
Lambdaplane[1404] - Lambda(C_{701,701}) = [0.061770436071282291140 +/- 2.04e-22] + [+/- 3.14e-121]*I
Lambdaplane[1405] - Lambda(C_{701,702}) = [0.061748870635225830278 +/- 5.37e-22] + [+/- 2.71e-121]*I
Lambdaplane[1406] - Lambda(C_{702,702}) = [0.061727327834724940252 +/- 1.21e-22] + [+/- 2.33e-121]*I
Lambdaplane[1407] - Lambda(C_{702,703}) = [0.061705807545768241434 +/- 3.36e-22] + [+/- 1.44e-121]*I
Lambdaplane[1408] - Lambda(C_{703,703}) = [0.0616843098083358803259 +/- 9.08e-23] + [+/- 6.52e-122]*I
Lambdaplane[1409] - Lambda(C_{703,704}) = [0.061662834506835424393 +/- 2.74e-22] + [+/- 1.17e-121]*I
Lambdaplane[1410] - Lambda(C_{704,704}) = [0.0616413816819182193364 +/- 8.84e-23] + [+/- 1.62e-121]*I
Lambdaplane[1411] - Lambda(C_{704,705}) = [0.061619951209229906636 +/- 4.89e-22] + [+/- 1.17e-121]*I
Lambdaplane[1412] - Lambda(C_{705,705}) = [0.061598543134562660660 +/- 2.51e-22] + [+/- 7.63e-122]*I
Lambdaplane[1413] - Lambda(C_{705,706}) = [0.061577157341685198420 +/- 4.56e-22] + [+/- 1.74e-121]*I
Lambdaplane[1414] - Lambda(C_{706,706}) = [0.061555793864324030011 +/- 5.32e-22] + [+/- 2.59e-121]*I
Lambdaplane[1415] - Lambda(C_{706,707}) = [0.061534452589566883486 +/- 1.42e-22] + [+/- 1.50e-121]*I
Lambdaplane[1416] - Lambda(C_{707,707}) = [0.061513133552893295317 +/- 5.38e-22] + [+/- 5.30e-122]*I
Lambdaplane[1417] - Lambda(C_{707,708}) = [0.061491836646162824634 +/- 5.38e-22] + [+/- 3.83e-122]*I
Lambdaplane[1418] - Lambda(C_{708,708}) = [0.0614705618986986526432 +/- 8.33e-23] + [+/- 2.51e-122]*I
Lambdaplane[1419] - Lambda(C_{708,709}) = [0.061449309202330692168 +/- 3.05e-22] + [+/- 5.71e-122]*I
Lambdaplane[1420] - Lambda(C_{709,709}) = [0.061428078591032460810 +/- 5.38e-22] + [+/- 8.51e-122]*I
Lambdaplane[1421] - Lambda(C_{709,710}) = [0.061406869951805744161 +/- 1.61e-22] + [+/- 4.58e-122]*I
Lambdaplane[1422] - Lambda(C_{710,710}) = [0.061385683324766698044 +/- 4.21e-22] + [+/- 1.09e-122]*I
Lambdaplane[1423] - Lambda(C_{710,711}) = [0.061364518593547589239 +/- 2.78e-22] + [+/- 9.47e-123]*I
Lambdaplane[1424] - Lambda(C_{711,711}) = [0.061343375799642049891 +/- 4.34e-22] + [+/- 8.23e-123]*I
Lambdaplane[1425] - Lambda(C_{711,712}) = [0.061322254824784345362 +/- 4.08e-22] + [+/- 4.51e-123]*I
Lambdaplane[1426] - Lambda(C_{712,712}) = [0.061301155707054132693 +/- 2.14e-22] + [+/- 1.20e-123]*I
Lambdaplane[1427] - Lambda(C_{712,713}) = [0.061280078337236532022 +/- 1.91e-22] + [+/- 3.61e-123]*I
Lambdaplane[1428] - Lambda(C_{713,713}) = [0.0612590227515250813417 +/- 9.15e-23] + [+/- 5.72e-123]*I
Lambdaplane[1429] - Lambda(C_{713,714}) = [0.061237988835534931884 +/- 3.47e-22] + [+/- 4.13e-123]*I
Lambdaplane[1430] - Lambda(C_{714,714}) = [0.061216976631414201111 +/- 9.73e-23] + [+/- 2.71e-123]*I
Lambdaplane[1431] - Lambda(C_{714,715}) = [0.061195986021131795842 +/- 5.02e-22] + [+/- 6.16e-123]*I
Lambdaplane[1432] - Lambda(C_{715,715}) = [0.0611750170480381382313 +/- 9.34e-23] + [+/- 9.19e-123]*I
Lambdaplane[1433] - Lambda(C_{715,716}) = [0.061154069598341692005 +/- 5.29e-22] + [+/- 5.32e-123]*I
Lambdaplane[1434] - Lambda(C_{716,716}) = [0.061133143705480972093 +/- 1.54e-22] + [+/- 1.88e-123]*I
Lambdaplane[1435] - Lambda(C_{716,717}) = [0.061112239264661367912 +/- 4.60e-22] + [+/- 1.36e-123]*I
Lambdaplane[1436] - Lambda(C_{717,717}) = [0.0610913563105100543349 +/- 9.25e-23] + [+/- 8.88e-124]*I
Lambdaplane[1437] - Lambda(C_{717,718}) = [0.061070494732953280007 +/- 1.08e-22] + [+/- 2.03e-123]*I
Lambdaplane[1438] - Lambda(C_{718,718}) = [0.0610496545662163465056 +/- 9.55e-23] + [+/- 3.02e-123]*I
Lambdaplane[1439] - Lambda(C_{718,719}) = [0.061028835702904872685 +/- 3.14e-22] + [+/- 1.62e-123]*I
Lambdaplane[1440] - Lambda(C_{719,719}) = [0.0610080381816698540179 +/- 8.33e-23] + [+/- 3.81e-124]*I
Lambdaplane[1441] - Lambda(C_{719,720}) = [0.060987261889853258718 +/- 4.88e-22] + [+/- 3.34e-124]*I
Lambdaplane[1442] - Lambda(C_{720,720}) = [0.0609665068657804506268 +/- 8.22e-23] + [+/- 2.92e-124]*I
Lambdaplane[1443] - Lambda(C_{720,721}) = [0.060945772999548018447 +/- 5.74e-22] + [+/- 1.53e-124]*I
Lambdaplane[1444] - Lambda(C_{721,721}) = [0.060925060327608730993 +/- 1.08e-22] + [+/- 2.97e-125]*I
Lambdaplane[1445] - Lambda(C_{721,722}) = [0.060904368744486900287 +/- 1.58e-22] + [+/- 1.22e-124]*I
Lambdaplane[1446] - Lambda(C_{722,722}) = [0.0608836982832194266818 +/- 9.30e-23] + [+/- 2.03e-124]*I
Lambdaplane[1447] - Lambda(C_{722,723}) = [0.060863048838013975736 +/- 3.22e-22] + [+/- 1.47e-124]*I
Lambdaplane[1448] - Lambda(C_{723,723}) = [0.060842420440156054658 +/- 1.14e-22] + [+/- 9.58e-125]*I
Lambdaplane[1449] - Lambda(C_{723,724}) = [0.060821812988447701178 +/- 4.15e-22] + [+/- 2.19e-124]*I
Lambdaplane[1450] - Lambda(C_{724,724}) = [0.0608012265173612116550 +/- 8.13e-23] + [+/- 3.26e-124]*I
Lambdaplane[1451] - Lambda(C_{724,725}) = [0.060780660919108689185 +/- 6.18e-22] + [+/- 1.89e-124]*I
Lambdaplane[1452] - Lambda(C_{725,725}) = [0.060760116229837079030 +/- 1.55e-22] + [+/- 6.66e-125]*I
Lambdaplane[1453] - Lambda(C_{725,726}) = [0.060739592343330885394 +/- 5.70e-22] + [+/- 4.81e-125]*I
Lambdaplane[1454] - Lambda(C_{726,726}) = [0.0607190892926796569054 +/- 9.56e-23] + [+/- 3.15e-125]*I
Lambdaplane[1455] - Lambda(C_{726,727}) = [0.060698606974982097484 +/- 1.71e-22] + [+/- 7.17e-125]*I
Lambdaplane[1456] - Lambda(C_{727,727}) = [0.060678145425263145807 +/- 1.23e-22] + [+/- 1.07e-124]*I
Lambdaplane[1457] - Lambda(C_{727,728}) = [0.060657704539214142904 +/- 2.06e-22] + [+/- 5.74e-125]*I
Lambdaplane[1458] - Lambda(C_{728,728}) = [0.060637284349061418853 +/- 5.16e-22] + [+/- 1.35e-125]*I
Lambdaplane[1459] - Lambda(C_{728,729}) = [0.060616884750842104697 +/- 4.14e-22] + [+/- 1.18e-125]*I
Lambdaplane[1460] - Lambda(C_{729,729}) = [0.060596505782277935424 +/- 1.28e-22] + [+/- 1.04e-125]*I
Lambdaplane[1461] - Lambda(C_{729,730}) = [0.060576147338291951283 +/- 1.73e-22] + [+/- 5.26e-126]*I
Lambdaplane[1462] - Lambda(C_{730,730}) = [0.060555809450858490989 +/- 4.25e-22] + [+/- 7.49e-127]*I
Lambdaplane[1463] - Lambda(C_{730,731}) = [0.060535492018837799924 +/- 3.74e-22] + [+/- 4.18e-126]*I
Lambdaplane[1464] - Lambda(C_{731,731}) = [0.0605151950767988054632 +/- 8.20e-23] + [+/- 7.19e-126]*I
Lambdaplane[1465] - Lambda(C_{731,732}) = [0.060494918522833942472 +/- 4.96e-22] + [+/- 5.18e-126]*I
Lambdaplane[1466] - Lambda(C_{732,732}) = [0.060474662386105907658 +/- 4.15e-22] + [+/- 3.40e-126]*I
Lambdaplane[1467] - Lambda(C_{732,733}) = [0.060454426569038814972 +/- 5.09e-22] + [+/- 7.73e-126]*I
Lambdaplane[1468] - Lambda(C_{733,733}) = [0.060434211103792584790 +/- 5.52e-22] + [+/- 1.16e-125]*I
Lambdaplane[1469] - Lambda(C_{733,734}) = [0.060414015889133301960 +/- 3.41e-22] + [+/- 6.68e-126]*I
Lambdaplane[1470] - Lambda(C_{734,734}) = [0.0603938409587958061875 +/- 8.21e-23] + [+/- 2.36e-126]*I
Lambdaplane[1471] - Lambda(C_{734,735}) = [0.060373686213032779056 +/- 6.36e-22] + [+/- 1.71e-126]*I
Lambdaplane[1472] - Lambda(C_{735,735}) = [0.0603535516824427456977 +/- 9.07e-23] + [+/- 1.12e-126]*I
Lambdaplane[1473] - Lambda(C_{735,736}) = [0.060333437264034148505 +/- 4.93e-22] + [+/- 2.54e-126]*I
Lambdaplane[1474] - Lambda(C_{736,736}) = [0.0603133429970619760244 +/- 9.21e-23] + [+/- 3.79e-126]*I
Lambdaplane[1475] - Lambda(C_{736,737}) = [0.060293268780503688758 +/- 5.54e-22] + [+/- 2.04e-126]*I
Lambdaplane[1476] - Lambda(C_{737,737}) = [0.0602732146443487232151 +/- 8.91e-23] + [+/- 4.78e-127]*I
Lambdaplane[1477] - Lambda(C_{737,738}) = [0.060253180488121569698 +/- 2.51e-22] + [+/- 4.20e-127]*I
Lambdaplane[1478] - Lambda(C_{738,738}) = [0.060233166347700949353 +/- 1.99e-22] + [+/- 3.67e-127]*I
Lambdaplane[1479] - Lambda(C_{738,739}) = [0.060213172125107386409 +/- 4.05e-22] + [+/- 1.92e-127]*I
Lambdaplane[1480] - Lambda(C_{739,739}) = [0.060193197847449246828 +/- 1.51e-22] + [+/- 3.73e-128]*I
Lambdaplane[1481] - Lambda(C_{739,740}) = [0.060173243421176723107 +/- 2.55e-22] + [+/- 1.53e-127]*I
Lambdaplane[1482] - Lambda(C_{740,740}) = [0.060153308879881676746 +/- 3.39e-22] + [+/- 2.55e-127]*I
Lambdaplane[1483] - Lambda(C_{740,741}) = [0.060133394116412977808 +/- 3.15e-22] + [+/- 1.84e-127]*I
Lambdaplane[1484] - Lambda(C_{741,741}) = [0.060113499172821629626 +/- 5.26e-22] + [+/- 1.21e-127]*I
Lambdaplane[1485] - Lambda(C_{741,742}) = [0.060093623946990816601 +/- 2.28e-22] + [+/- 2.74e-127]*I
Lambdaplane[1486] - Lambda(C_{742,742}) = [0.060073768474741658240 +/- 5.19e-22] + [+/- 4.09e-127]*I
Lambdaplane[1487] - Lambda(C_{742,743}) = [0.060053932650936336976 +/- 3.36e-22] + [+/- 2.37e-127]*I
Lambdaplane[1488] - Lambda(C_{743,743}) = [0.060034116513827563943 +/- 2.18e-22] + [+/- 8.36e-128]*I
Lambdaplane[1489] - Lambda(C_{743,744}) = [0.060014319967325343633 +/- 4.01e-22] + [+/- 6.03e-128]*I
Lambdaplane[1490] - Lambda(C_{744,744}) = [0.059994543040720943698 +/- 3.52e-22] + [+/- 3.95e-128]*I
Lambdaplane[1491] - Lambda(C_{744,745}) = [0.059974785635559869737 +/- 3.14e-22] + [+/- 8.99e-128]*I
Lambdaplane[1492] - Lambda(C_{745,745}) = [0.059955047790982856089 +/- 3.59e-22] + [+/- 1.35e-127]*I
Lambdaplane[1493] - Lambda(C_{745,746}) = [0.059935329401469902088 +/- 3.48e-22] + [+/- 7.21e-128]*I
Lambdaplane[1494] - Lambda(C_{746,746}) = [0.0599156305045977782585 +/- 9.66e-23] + [+/- 1.70e-128]*I
Lambdaplane[1495] - Lambda(C_{746,747}) = [0.059895951003294524226 +/- 1.88e-22] + [+/- 1.49e-128]*I
Lambdaplane[1496] - Lambda(C_{747,747}) = [0.059876290932264242736 +/- 3.56e-22] + [+/- 1.30e-128]*I
Lambdaplane[1497] - Lambda(C_{747,748}) = [0.059856650188061941126 +/- 2.10e-22] + [+/- 6.80e-129]*I
Lambdaplane[1498] - Lambda(C_{748,748}) = [0.059837028811335184791 +/- 5.53e-22] + [+/- 1.33e-129]*I
Lambdaplane[1499] - Lambda(C_{748,749}) = [0.059817426701103106652 +/- 4.13e-22] + [+/- 5.42e-129]*I
Lambdaplane[1500] - Lambda(C_{749,749}) = [0.059797843892507964907 +/- 3.19e-22] + [+/- 9.02e-129]*I
Lambdaplane[1501] - Lambda(C_{749,750}) = [0.059778280289125298263 +/- 5.54e-22] + [+/- 6.50e-129]*I
Lambdaplane[1502] - Lambda(C_{750,750}) = [0.059758735922671626413 +/- 3.41e-22] + [+/- 4.26e-129]*I
Lambdaplane[1503] - Lambda(C_{750,751}) = [0.059739210699999631815 +/- 3.63e-22] + [+/- 9.70e-129]*I
Lambdaplane[1504] - Lambda(C_{751,751}) = [0.059719704651504861594 +/- 1.07e-22] + [+/- 1.45e-128]*I
Lambdaplane[1505] - Lambda(C_{751,752}) = [0.059700217682629484590 +/- 2.25e-22] + [+/- 8.38e-129]*I
Lambdaplane[1506] - Lambda(C_{752,752}) = [0.059680749824568026548 +/- 4.04e-22] + [+/- 2.96e-129]*I
Lambdaplane[1507] - Lambda(C_{752,753}) = [0.059661300983479933531 +/- 2.41e-22] + [+/- 2.14e-129]*I
Lambdaplane[1508] - Lambda(C_{753,753}) = [0.059641871193514062399 +/- 5.51e-22] + [+/- 1.40e-129]*I
Lambdaplane[1509] - Lambda(C_{753,754}) = [0.059622460360283407874 +/- 3.16e-22] + [+/- 3.19e-129]*I
Lambdaplane[1510] - Lambda(C_{754,754}) = [0.059603068512780861459 +/- 3.14e-22] + [+/- 4.75e-129]*I
Lambdaplane[1511] - Lambda(C_{754,755}) = [0.059583695561651652214 +/- 1.99e-22] + [+/- 2.57e-129]*I
Lambdaplane[1512] - Lambda(C_{755,755}) = [0.059564341532888431378 +/- 2.97e-22] + [+/- 6.18e-130]*I
Lambdaplane[1513] - Lambda(C_{755,756}) = [0.059545006340932310528 +/- 3.04e-22] + [+/- 5.35e-130]*I
Lambdaplane[1514] - Lambda(C_{756,756}) = [0.059525690010956909080 +/- 2.06e-22] + [+/- 4.60e-130]*I
Lambdaplane[1515] - Lambda(C_{756,757}) = [0.059506392453073839601 +/- 2.92e-22] + [+/- 2.82e-130]*I
Lambdaplane[1516] - Lambda(C_{757,757}) = [0.059487113697274787600 +/- 4.01e-22] + [+/- 1.24e-130]*I
Lambdaplane[1517] - Lambda(C_{757,758}) = [0.059467853651533115809 +/- 4.23e-22] + [+/- 2.28e-130]*I
Lambdaplane[1518] - Lambda(C_{758,758}) = [0.059448612349447104448 +/- 3.18e-22] + [+/- 3.20e-130]*I
Lambdaplane[1519] - Lambda(C_{758,759}) = [0.059429389699068761466 +/- 5.03e-22] + [+/- 2.31e-130]*I
Lambdaplane[1520] - Lambda(C_{759,759}) = [0.059410185729468808446 +/- 2.01e-22] + [+/- 1.51e-130]*I
Lambdaplane[1521] - Lambda(C_{759,760}) = [0.059391000347532802575 +/- 3.46e-22] + [+/- 3.44e-130]*I
Lambdaplane[1522] - Lambda(C_{760,760}) = [0.0593718335904292257536 +/- 8.33e-23] + [+/- 5.13e-130]*I
Lambdaplane[1523] - Lambda(C_{760,761}) = [0.059352685362667959129 +/- 6.21e-22] + [+/- 2.97e-130]*I
Lambdaplane[1524] - Lambda(C_{761,761}) = [0.059333555694436904497 +/- 4.50e-22] + [+/- 1.05e-130]*I
Lambdaplane[1525] - Lambda(C_{761,762}) = [0.059314444497058782131 +/- 3.71e-22] + [+/- 7.56e-131]*I
Lambdaplane[1526] - Lambda(C_{762,762}) = [0.059295351799472768374 +/- 4.01e-22] + [+/- 4.96e-131]*I
Lambdaplane[1527] - Lambda(C_{762,763}) = [0.059276277515159024734 +/- 4.30e-22] + [+/- 1.13e-130]*I
Lambdaplane[1528] - Lambda(C_{763,763}) = [0.059257221670603790396 +/- 5.49e-22] + [+/- 1.69e-130]*I
Lambdaplane[1529] - Lambda(C_{763,764}) = [0.059238184180248814178 +/- 4.08e-22] + [+/- 9.04e-131]*I
Lambdaplane[1530] - Lambda(C_{764,764}) = [0.0592191650704165244552 +/- 8.97e-23] + [+/- 2.13e-131]*I
Lambdaplane[1531] - Lambda(C_{764,765}) = [0.059200164255320056617 +/- 6.12e-22] + [+/- 1.87e-131]*I
Lambdaplane[1532] - Lambda(C_{765,765}) = [0.059181181759928454256 +/- 1.47e-22] + [+/- 1.63e-131]*I
Lambdaplane[1533] - Lambda(C_{765,766}) = [0.059162217500539618391 +/- 5.04e-22] + [+/- 8.53e-132]*I
Lambdaplane[1534] - Lambda(C_{766,766}) = [0.059143271506608211406 +/- 1.56e-22] + [+/- 1.66e-132]*I
Lambdaplane[1535] - Lambda(C_{766,767}) = [0.059124343688332184456 +/- 5.36e-22] + [+/- 4.47e-132]*I
Lambdaplane[1536] - Lambda(C_{767,767}) = [0.059105434078490626697 +/- 3.66e-22] + [+/- 6.93e-132]*I
Lambdaplane[1537] - Lambda(C_{767,768}) = [0.059086542583496237062 +/- 3.53e-22] + [+/- 5.80e-132]*I
Lambdaplane[1538] - Lambda(C_{768,768}) = [0.059067669234772086003 +/- 3.03e-22] + [+/- 4.79e-132]*I
Lambdaplane[1539] - Lambda(C_{768,769}) = [0.059048813947861526245 +/- 5.35e-22] + [+/- 2.25e-132]*I
Lambdaplane[1540] - Lambda(C_{769,769}) = [0.059029976751688794056 +/- 3.14e-22] + [+/- 1.23e-135]*I
Lambdaplane[1541] - Lambda(C_{769,770}) = [0.059011157559215238435 +/- 4.91e-22] + [+/- 4.26e-135]*I
Lambdaplane[1542] - Lambda(C_{770,770}) = [0.0589923563956885379336 +/- 8.72e-23] + [+/- 6.91e-135]*I
Lambdaplane[1543] - Lambda(C_{770,771}) = [0.058973573177389394916 +/- 1.37e-22] + [+/- 6.08e-135]*I
Lambdaplane[1544] - Lambda(C_{771,771}) = [0.0589548079353635067354 +/- 8.44e-23] + [+/- 5.33e-135]*I
Lambdaplane[1545] - Lambda(C_{771,772}) = [0.058936060581004529492 +/- 2.22e-22] + [+/- 2.72e-135]*I
Lambdaplane[1546] - Lambda(C_{772,772}) = [0.058917331142936793654 +/- 9.96e-23] + [+/- 4.04e-136]*I
Lambdaplane[1547] - Lambda(C_{772,773}) = [0.058898619537152759683 +/- 2.78e-22] + [+/- 3.62e-135]*I
Lambdaplane[1548] - Lambda(C_{773,773}) = [0.058879925792278228264 +/- 3.48e-22] + [+/- 6.44e-135]*I
Lambdaplane[1549] - Lambda(C_{773,774}) = [0.058861249820675997459 +/- 5.20e-22] + [+/- 3.96e-135]*I
Lambdaplane[1550] - Lambda(C_{774,774}) = [0.058842591653402171753 +/- 1.35e-22] + [+/- 1.75e-135]*I
Lambdaplane[1551] - Lambda(C_{774,775}) = [0.058823951201613917685 +/- 3.75e-22] + [+/- 9.90e-135]*I
Lambdaplane[1552] - Lambda(C_{775,775}) = [0.058805328501263174901 +/- 2.31e-22] + [+/- 1.71e-134]*I
Lambdaplane[1553] - Lambda(C_{775,776}) = [0.058786723461186165891 +/- 4.54e-22] + [+/- 8.43e-135]*I
Lambdaplane[1554] - Lambda(C_{776,776}) = [0.058768136113984246624 +/- 2.63e-22] + [+/- 7.45e-136]*I
Lambdaplane[1555] - Lambda(C_{776,777}) = [0.058749566372198608230 +/- 5.61e-22] + [+/- 6.56e-136]*I
Lambdaplane[1556] - Lambda(C_{777,777}) = [0.058731014263961174477 +/- 2.57e-22] + [+/- 5.74e-136]*I
Lambdaplane[1557] - Lambda(C_{777,778}) = [0.058712479708011596479 +/- 3.75e-22] + [+/- 2.93e-136]*I
Lambdaplane[1558] - Lambda(C_{778,778}) = [0.0586939627304928075107 +/- 9.30e-23] + [+/- 4.36e-137]*I
Lambdaplane[1559] - Lambda(C_{778,779}) = [0.058675463248083598145 +/- 2.23e-22] + [+/- 1.51e-136]*I
Lambdaplane[1560] - Lambda(C_{779,779}) = [0.058656981291024522569 +/- 4.14e-22] + [+/- 2.45e-136]*I
Lambdaplane[1561] - Lambda(C_{779,780}) = [0.058638516772835985624 +/- 2.11e-22] + [+/- 2.16e-136]*I
Lambdaplane[1562] - Lambda(C_{780,780}) = [0.058620069726786574691 +/- 1.60e-22] + [+/- 1.89e-136]*I
Lambdaplane[1563] - Lambda(C_{780,781}) = [0.058601640062136760108 +/- 5.12e-22] + [+/- 9.62e-137]*I
Lambdaplane[1564] - Lambda(C_{781,781}) = [0.058583227814109564098 +/- 4.14e-22] + [+/- 1.43e-137]*I
Lambdaplane[1565] - Lambda(C_{781,782}) = [0.058564832893834195116 +/- 5.60e-22] + [+/- 5.72e-136]*I
Lambdaplane[1566] - Lambda(C_{782,782}) = [0.0585464553374310662084 +/- 8.97e-23] + [+/- 1.07e-135]*I
Lambdaplane[1567] - Lambda(C_{782,783}) = [0.058528095053212564453 +/- 5.68e-22] + [+/- 5.32e-136]*I
Lambdaplane[1568] - Lambda(C_{783,783}) = [0.0585097520771252237324 +/- 9.03e-23] + [+/- 6.19e-137]*I
Lambdaplane[1569] - Lambda(C_{783,784}) = [0.058491426320836752858 +/- 5.11e-22] + [+/- 2.15e-135]*I
Lambdaplane[1570] - Lambda(C_{784,784}) = [0.058473117815430900924 +/- 1.38e-22] + [+/- 3.99e-135]*I
Lambdaplane[1571] - Lambda(C_{784,785}) = [0.058454826478512671826 +/- 4.56e-22] + [+/- 1.89e-135]*I
Lambdaplane[1572] - Lambda(C_{785,785}) = [0.0584365523388718767452 +/- 9.31e-23] + [+/- 2.64e-137]*I
Lambdaplane[1573] - Lambda(C_{785,786}) = [0.058418295311736430989 +/- 3.60e-22] + [+/- 2.32e-137]*I
Lambdaplane[1574] - Lambda(C_{786,786}) = [0.058400055429825446828 +/- 4.53e-22] + [+/- 2.03e-137]*I
Lambdaplane[1575] - Lambda(C_{786,787}) = [0.058381832608584601606 +/- 4.99e-22] + [+/- 1.04e-137]*I
Lambdaplane[1576] - Lambda(C_{787,787}) = [0.058363626876334358622 +/- 5.31e-22] + [+/- 1.55e-138]*I
Lambdaplane[1577] - Lambda(C_{787,788}) = [0.058345438151339486358 +/- 5.34e-22] + [+/- 5.33e-138]*I
Lambdaplane[1578] - Lambda(C_{788,788}) = [0.058327266463785430569 +/- 3.59e-22] + [+/- 8.66e-138]*I
Lambdaplane[1579] - Lambda(C_{788,789}) = [0.058309111730074779585 +/- 2.90e-22] + [+/- 7.62e-138]*I
Lambdaplane[1580] - Lambda(C_{789,789}) = [0.058290973981232127350 +/- 5.23e-22] + [+/- 6.67e-138]*I
Lambdaplane[1581] - Lambda(C_{789,790}) = [0.058272853134426016921 +/- 3.49e-22] + [+/- 3.41e-138]*I
Lambdaplane[1582] - Lambda(C_{790,790}) = [0.058254749216825399949 +/- 3.60e-22] + [+/- 5.06e-139]*I
Lambdaplane[1583] - Lambda(C_{790,791}) = [0.058236662149009802689 +/- 2.37e-22] + [+/- 4.53e-138]*I
Lambdaplane[1584] - Lambda(C_{791,791}) = [0.058218591956938118938 +/- 3.33e-22] + [+/- 8.07e-138]*I
Lambdaplane[1585] - Lambda(C_{791,792}) = [0.058200538563597649802 +/- 2.58e-22] + [+/- 4.96e-138]*I
Lambdaplane[1586] - Lambda(C_{792,792}) = [0.058182501996410092772 +/- 5.70e-22] + [+/- 2.19e-138]*I
Lambdaplane[1587] - Lambda(C_{792,793}) = [0.058164482176081243619 +/- 1.30e-22] + [+/- 1.24e-137]*I
Lambdaplane[1588] - Lambda(C_{793,793}) = [0.058146479126793082912 +/- 2.01e-22] + [+/- 2.14e-137]*I
Lambdaplane[1589] - Lambda(C_{793,794}) = [0.058128492769634845054 +/- 1.70e-22] + [+/- 1.06e-137]*I
Lambdaplane[1590] - Lambda(C_{794,794}) = [0.058110523135634242040 +/- 3.35e-22] + [+/- 9.33e-139]*I
Lambdaplane[1591] - Lambda(C_{794,795}) = [0.058092570145280796374 +/- 6.48e-22] + [+/- 8.21e-139]*I
Lambdaplane[1592] - Lambda(C_{795,795}) = [0.0580746338206529863600 +/- 9.29e-23] + [+/- 7.19e-139]*I
Lambdaplane[1593] - Lambda(C_{795,796}) = [0.058056714088039338529 +/- 3.58e-22] + [+/- 3.67e-139]*I
Lambdaplane[1594] - Lambda(C_{796,796}) = [0.058038810974402152893 +/- 2.34e-22] + [+/- 5.45e-140]*I
Lambdaplane[1595] - Lambda(C_{796,797}) = [0.058020924399725888698 +/- 2.92e-22] + [+/- 1.89e-139]*I
Lambdaplane[1596] - Lambda(C_{797,797}) = [0.058003054391160316918 +/- 1.50e-22] + [+/- 3.07e-139]*I
Lambdaplane[1597] - Lambda(C_{797,798}) = [0.057985200872539190944 +/- 2.87e-22] + [+/- 2.70e-139]*I
Lambdaplane[1598] - Lambda(C_{798,798}) = [0.057967363866499827375 +/- 1.05e-22] + [+/- 2.36e-139]*I
Lambdaplane[1599] - Lambda(C_{798,799}) = [0.057949543299755475091 +/- 4.09e-22] + [+/- 1.21e-139]*I
Lambdaplane[1600] - Lambda(C_{799,799}) = [0.057931739200647046970 +/- 2.41e-22] + [+/- 1.79e-140]*I
Lambdaplane[1601] - Lambda(C_{799,800}) = [0.057913951486601747304 +/- 4.61e-22] + [+/- 1.61e-139]*I
Lambdaplane[1602] - Lambda(C_{800,800}) = [0.057896180186960559968 +/- 3.62e-22] + [+/- 2.86e-139]*I
Lambdaplane[1603] - Lambda(C_{800,801}) = [0.057878425223828119146 +/- 3.55e-22] + [+/- 1.76e-139]*I
Lambdaplane[1604] - Lambda(C_{801,801}) = [0.057860686626600367671 +/- 5.62e-22] + [+/- 7.74e-140]*I
Lambdaplane[1605] - Lambda(C_{801,802}) = [0.057842964313614143479 +/- 5.68e-22] + [+/- 4.39e-139]*I
Lambdaplane[1606] - Lambda(C_{802,802}) = [0.057825258317109444740 +/- 5.35e-22] + [+/- 7.56e-139]*I
Lambdaplane[1607] - Lambda(C_{802,803}) = [0.057807568558202360604 +/- 5.30e-22] + [+/- 3.73e-139]*I
Lambdaplane[1608] - Lambda(C_{803,803}) = [0.057789895059753002877 +/- 5.01e-22] + [+/- 3.30e-140]*I
Lambdaplane[1609] - Lambda(C_{803,804}) = [0.057772237752231552182 +/- 6.06e-22] + [+/- 2.91e-140]*I
Lambdaplane[1610] - Lambda(C_{804,804}) = [0.057754596655679714269 +/- 3.65e-22] + [+/- 2.55e-140]*I
Lambdaplane[1611] - Lambda(C_{804,805}) = [0.057736971697697416880 +/- 3.64e-22] + [+/- 1.30e-140]*I
Lambdaplane[1612] - Lambda(C_{805,805}) = [0.057719362905876568819 +/- 2.00e-22] + [+/- 1.93e-141]*I
Lambdaplane[1613] - Lambda(C_{805,806}) = [0.057701770204004938919 +/- 5.78e-22] + [+/- 6.67e-141]*I
Lambdaplane[1614] - Lambda(C_{806,806}) = [0.0576841936149661863476 +/- 9.22e-23] + [+/- 1.09e-140]*I
Lambdaplane[1615] - Lambda(C_{806,807}) = [0.057666633069128555657 +/- 6.15e-22] + [+/- 9.53e-141]*I
Lambdaplane[1616] - Lambda(C_{807,807}) = [0.057649088587515895387 +/- 3.31e-22] + [+/- 8.34e-141]*I
Lambdaplane[1617] - Lambda(C_{807,808}) = [0.057631560094790421853 +/- 2.89e-22] + [+/- 4.26e-141]*I
Lambdaplane[1618] - Lambda(C_{808,808}) = [0.057614047620561606736 +/- 4.79e-22] + [+/- 6.33e-142]*I
Lambdaplane[1619] - Lambda(C_{808,809}) = [0.057596551090451450365 +/- 3.85e-22] + [+/- 2.30e-141]*I
Lambdaplane[1620] - Lambda(C_{809,809}) = [0.057579070526562100303 +/- 2.53e-22] + [+/- 3.77e-141]*I
Lambdaplane[1621] - Lambda(C_{809,810}) = [0.057561605862158763365 +/- 3.64e-22] + [+/- 3.23e-141]*I
Lambdaplane[1622] - Lambda(C_{810,810}) = [0.057544157110891968417 +/- 2.80e-22] + [+/- 2.74e-141]*I
Lambdaplane[1623] - Lambda(C_{810,811}) = [0.057526724208960213448 +/- 1.39e-22] + [+/- 1.86e-141]*I
Lambdaplane[1624] - Lambda(C_{811,811}) = [0.057509307179709761137 +/- 3.11e-22] + [+/- 1.07e-141]*I
Lambdaplane[1625] - Lambda(C_{811,812}) = [0.057491905949931042892 +/- 2.21e-22] + [+/- 1.13e-141]*I
Lambdaplane[1626] - Lambda(C_{812,812}) = [0.057474520540311236751 +/- 1.71e-22] + [+/- 1.17e-141]*I
Lambdaplane[1627] - Lambda(C_{812,813}) = [0.057457150882583401179 +/- 3.17e-22] + [+/- 1.03e-141]*I
Lambdaplane[1628] - Lambda(C_{813,813}) = [0.057439797001540452822 +/- 5.06e-22] + [+/- 8.99e-142]*I
Lambdaplane[1629] - Lambda(C_{813,814}) = [0.057422458821482398924 +/- 1.31e-22] + [+/- 4.59e-142]*I
Lambdaplane[1630] - Lambda(C_{814,814}) = [0.057405136370416897920 +/- 4.15e-22] + [+/- 6.82e-143]*I
Lambdaplane[1631] - Lambda(C_{814,815}) = [0.057387829575810905172 +/- 3.52e-22] + [+/- 2.36e-142]*I
Lambdaplane[1632] - Lambda(C_{815,815}) = [0.057370538460326046739 +/- 2.53e-22] + [+/- 3.83e-142]*I
Lambdaplane[1633] - Lambda(C_{815,816}) = [0.057353262953708889155 +/- 5.63e-22] + [+/- 3.37e-142]*I
Lambdaplane[1634] - Lambda(C_{816,816}) = [0.057336003080072240762 +/- 1.28e-22] + [+/- 2.95e-142]*I
Lambdaplane[1635] - Lambda(C_{816,817}) = [0.057318758770572789599 +/- 3.66e-22] + [+/- 1.51e-142]*I
Lambdaplane[1636] - Lambda(C_{817,817}) = [0.057301530046042509346 +/- 5.58e-22] + [+/- 2.24e-143]*I
Lambdaplane[1637] - Lambda(C_{817,818}) = [0.057284316834298602816 +/- 4.21e-22] + [+/- 2.01e-142]*I
Lambdaplane[1638] - Lambda(C_{818,818}) = [0.057267119163595150050 +/- 5.16e-22] + [+/- 3.57e-142]*I
Lambdaplane[1639] - Lambda(C_{818,819}) = [0.057249936961404203655 +/- 3.56e-22] + [+/- 2.20e-142]*I
Lambdaplane[1640] - Lambda(C_{819,819}) = [0.0572327702509446866038 +/- 8.98e-23] + [+/- 9.69e-143]*I
Lambdaplane[1641] - Lambda(C_{819,820}) = [0.057215618962334769528 +/- 5.34e-22] + [+/- 5.49e-142]*I
Lambdaplane[1642] - Lambda(C_{820,820}) = [0.057198483120633996716 +/- 1.12e-22] + [+/- 9.46e-142]*I
Lambdaplane[1643] - Lambda(C_{820,821}) = [0.057181362653872341476 +/- 4.59e-22] + [+/- 4.67e-142]*I
Lambdaplane[1644] - Lambda(C_{821,821}) = [0.0571642575880931652699 +/- 9.04e-23] + [+/- 4.13e-143]*I
Lambdaplane[1645] - Lambda(C_{821,822}) = [0.057147167852258476183 +/- 4.50e-22] + [+/- 3.63e-143]*I
Lambdaplane[1646] - Lambda(C_{822,822}) = [0.057130093468648061975 +/- 3.59e-22] + [+/- 3.18e-143]*I
Lambdaplane[1647] - Lambda(C_{822,823}) = [0.057113034370194234622 +/- 2.73e-22] + [+/- 1.63e-143]*I
Lambdaplane[1648] - Lambda(C_{823,823}) = [0.057095990582357051256 +/- 3.23e-22] + [+/- 2.42e-144]*I
Lambdaplane[1649] - Lambda(C_{823,824}) = [0.057078962029492610141 +/- 5.69e-22] + [+/- 8.34e-144]*I
Lambdaplane[1650] - Lambda(C_{824,824}) = [0.057061948739389432806 +/- 5.09e-22] + [+/- 1.36e-143]*I
Lambdaplane[1651] - Lambda(C_{824,825}) = [0.057044950642592589768 +/- 3.20e-22] + [+/- 1.20e-143]*I
Lambdaplane[1652] - Lambda(C_{825,825}) = [0.057027967764487293149 +/- 1.67e-22] + [+/- 1.05e-143]*I
Lambdaplane[1653] - Lambda(C_{825,826}) = [0.057011000029227033904 +/- 2.55e-22] + [+/- 5.33e-144]*I
Lambdaplane[1654] - Lambda(C_{826,826}) = [0.0569940474707005200158 +/- 9.66e-23] + [+/- 7.92e-145]*I
Lambdaplane[1655] - Lambda(C_{826,827}) = [0.056977110013671483104 +/- 6.55e-22] + [+/- 7.09e-144]*I
Lambdaplane[1656] - Lambda(C_{827,827}) = [0.056960187680086142439 +/- 2.41e-22] + [+/- 1.27e-143]*I
Lambdaplane[1657] - Lambda(C_{827,828}) = [0.056943280406264700333 +/- 4.19e-22] + [+/- 7.75e-144]*I
Lambdaplane[1658] - Lambda(C_{828,828}) = [0.056926388213157576593 +/- 5.40e-22] + [+/- 3.43e-144]*I
Lambdaplane[1659] - Lambda(C_{828,829}) = [0.056909511036048669204 +/- 3.80e-22] + [+/- 1.94e-143]*I
Lambdaplane[1660] - Lambda(C_{829,829}) = [0.056892648894057769055 +/- 1.69e-22] + [+/- 3.35e-143]*I
Lambdaplane[1661] - Lambda(C_{829,830}) = [0.056875801720594310510 +/- 1.96e-22] + [+/- 1.65e-143]*I
Lambdaplane[1662] - Lambda(C_{830,830}) = [0.056858969536064124676 +/- 1.24e-22] + [+/- 1.46e-144]*I
Lambdaplane[1663] - Lambda(C_{830,831}) = [0.056842152279087580014 +/- 3.41e-22] + [+/- 1.29e-144]*I
Lambdaplane[1664] - Lambda(C_{831,831}) = [0.056825349970561811012 +/- 5.05e-22] + [+/- 1.13e-144]*I
Lambdaplane[1665] - Lambda(C_{831,832}) = [0.056808562541639272488 +/- 4.72e-22] + [+/- 5.74e-145]*I
Lambdaplane[1666] - Lambda(C_{832,832}) = [0.056791790016847597787 +/- 3.19e-22] + [+/- 8.53e-146]*I
Lambdaplane[1667] - Lambda(C_{832,833}) = [0.056775032326965185081 +/- 4.36e-22] + [+/- 2.95e-145]*I
Lambdaplane[1668] - Lambda(C_{833,833}) = [0.056758289499363913221 +/- 4.79e-22] + [+/- 4.79e-145]*I
Lambdaplane[1669] - Lambda(C_{833,834}) = [0.056741561463644509039 +/- 2.18e-22] + [+/- 4.22e-145]*I
Lambdaplane[1670] - Lambda(C_{834,834}) = [0.056724848241268747829 +/- 1.80e-22] + [+/- 3.69e-145]*I
Lambdaplane[1671] - Lambda(C_{834,835}) = [0.056708149771790660963 +/- 4.42e-22] + [+/- 1.89e-145]*I
Lambdaplane[1672] - Lambda(C_{835,835}) = [0.056691466069952424866 +/- 5.31e-22] + [+/- 2.80e-146]*I
Lambdaplane[1673] - Lambda(C_{835,836}) = [0.056674797076518721770 +/- 5.31e-22] + [+/- 1.12e-144]*I
Lambdaplane[1674] - Lambda(C_{836,836}) = [0.056658142810669068226 +/- 1.31e-22] + [+/- 2.08e-144]*I
Lambdaplane[1675] - Lambda(C_{836,837}) = [0.056641503209601925438 +/- 4.92e-22] + [+/- 1.04e-144]*I
Lambdaplane[1676] - Lambda(C_{837,837}) = [0.056624878292157704654 +/- 2.25e-22] + [+/- 1.21e-145]*I
Lambdaplane[1677] - Lambda(C_{837,838}) = [0.056608267995161439255 +/- 3.37e-22] + [+/- 4.21e-144]*I
Lambdaplane[1678] - Lambda(C_{838,838}) = [0.056591672336324991437 +/- 2.22e-22] + [+/- 7.81e-144]*I
Lambdaplane[1679] - Lambda(C_{838,839}) = [0.056575091259336446601 +/- 6.11e-22] + [+/- 3.70e-144]*I
Lambdaplane[1680] - Lambda(C_{839,839}) = [0.056558524780008228988 +/- 1.42e-22] + [+/- 5.16e-146]*I
Lambdaplane[1681] - Lambda(C_{839,840}) = [0.056541972836080977272 +/- 3.50e-22] + [+/- 4.54e-146]*I
Lambdaplane[1682] - Lambda(C_{840,840}) = [0.056525435444687356438 +/- 5.46e-22] + [+/- 3.98e-146]*I
Lambdaplane[1683] - Lambda(C_{840,841}) = [0.056508912548894576818 +/- 2.17e-22] + [+/- 2.03e-146]*I
Lambdaplane[1684] - Lambda(C_{841,841}) = [0.056492404166404122846 +/- 5.82e-22] + [+/- 3.02e-147]*I
Lambdaplane[1685] - Lambda(C_{841,842}) = [0.056475910228726201644 +/- 4.45e-22] + [+/- 1.05e-146]*I
Lambdaplane[1686] - Lambda(C_{842,842}) = [0.056459430765452576749 +/- 2.65e-22] + [+/- 1.70e-146]*I
Lambdaplane[1687] - Lambda(C_{842,843}) = [0.056442965711897785205 +/- 6.16e-22] + [+/- 1.49e-146]*I
Lambdaplane[1688] - Lambda(C_{843,843}) = [0.056426515084582873029 +/- 4.15e-22] + [+/- 1.31e-146]*I
Lambdaplane[1689] - Lambda(C_{843,844}) = [0.056410078825899254437 +/- 2.69e-22] + [+/- 6.66e-147]*I
Lambdaplane[1690] - Lambda(C_{844,844}) = [0.056393656950634756387 +/- 5.55e-22] + [+/- 9.89e-148]*I
Lambdaplane[1691] - Lambda(C_{844,845}) = [0.056377249399420129961 +/- 5.63e-22] + [+/- 8.86e-147]*I
Lambdaplane[1692] - Lambda(C_{845,845}) = [0.056360856192658811731 +/- 5.37e-22] + [+/- 1.58e-146]*I
Lambdaplane[1693] - Lambda(C_{845,846}) = [0.056344477268466640358 +/- 5.93e-22] + [+/- 9.69e-147]*I
Lambdaplane[1694] - Lambda(C_{846,846}) = [0.056328112648069453970 +/- 4.65e-22] + [+/- 4.28e-147]*I
Lambdaplane[1695] - Lambda(C_{846,847}) = [0.056311762270372081385 +/- 2.31e-22] + [+/- 2.43e-146]*I
Lambdaplane[1696] - Lambda(C_{847,847}) = [0.056295426152605631759 +/- 1.84e-22] + [+/- 4.18e-146]*I
Lambdaplane[1697] - Lambda(C_{847,848}) = [0.056279104233708104410 +/- 6.17e-22] + [+/- 2.07e-146]*I
Lambdaplane[1698] - Lambda(C_{848,848}) = [0.056262796534310385333 +/- 9.65e-23] + [+/- 1.83e-147]*I
Lambdaplane[1699] - Lambda(C_{848,849}) = [0.056246502992646658535 +/- 1.77e-22] + [+/- 1.61e-147]*I
Lambdaplane[1700] - Lambda(C_{849,849}) = [0.056230223632025269643 +/- 3.99e-22] + [+/- 1.41e-147]*I
Lambdaplane[1701] - Lambda(C_{849,850}) = [0.056213958389237093075 +/- 3.73e-22] + [+/- 7.17e-148]*I
Lambdaplane[1702] - Lambda(C_{850,850}) = [0.056197707281350388801 +/- 2.25e-22] + [+/- 1.07e-148]*I
Lambdaplane[1703] - Lambda(C_{850,851}) = [0.056181470251149167027 +/- 5.38e-22] + [+/- 3.69e-148]*I
Lambdaplane[1704] - Lambda(C_{851,851}) = [0.056165247321016220914 +/- 5.12e-22] + [+/- 5.98e-148]*I
Lambdaplane[1705] - Lambda(C_{851,852}) = [0.056149038422616590843 +/- 4.54e-22] + [+/- 5.27e-148]*I
Lambdaplane[1706] - Lambda(C_{852,852}) = [0.056132843582921355913 +/- 5.89e-22] + [+/- 4.61e-148]*I
Lambdaplane[1707] - Lambda(C_{852,853}) = [0.056116662738147198869 +/- 2.71e-22] + [+/- 2.36e-148]*I
Lambdaplane[1708] - Lambda(C_{853,853}) = [0.056100495910932043126 +/- 4.27e-22] + [+/- 3.50e-149]*I
Lambdaplane[1709] - Lambda(C_{853,854}) = [0.056084343033091327275 +/- 5.86e-22] + [+/- 3.13e-148]*I
Lambdaplane[1710] - Lambda(C_{854,854}) = [0.056068204134544886874 +/- 1.83e-22] + [+/- 5.58e-148]*I
Lambdaplane[1711] - Lambda(C_{854,855}) = [0.056052079150233516406 +/- 5.63e-22] + [+/- 3.43e-148]*I
Lambdaplane[1712] - Lambda(C_{855,855}) = [0.056035968104296972569 +/- 2.13e-22] + [+/- 1.52e-148]*I
Lambdaplane[1713] - Lambda(C_{855,856}) = [0.056019870929950725640 +/- 6.35e-22] + [+/- 8.57e-148]*I
Lambdaplane[1714] - Lambda(C_{856,856}) = [0.056003787653079031831 +/- 5.14e-22] + [+/- 1.48e-147]*I
Lambdaplane[1715] - Lambda(C_{856,857}) = [0.055987718208593897319 +/- 5.27e-22] + [+/- 7.29e-148]*I
Lambdaplane[1716] - Lambda(C_{857,857}) = [0.055971662619282112216 +/- 5.90e-22] + [+/- 6.44e-149]*I
Lambdaplane[1717] - Lambda(C_{857,858}) = [0.055955620825193179576 +/- 4.57e-22] + [+/- 5.67e-149]*I
Lambdaplane[1718] - Lambda(C_{858,858}) = [0.055939592849457786639 +/- 1.53e-22] + [+/- 4.96e-149]*I
Lambdaplane[1719] - Lambda(C_{858,859}) = [0.055923578628272953476 +/- 3.45e-22] + [+/- 2.54e-149]*I
Lambdaplane[1720] - Lambda(C_{859,859}) = [0.055907578184402220798 +/- 5.68e-22] + [+/- 3.77e-150]*I
Lambdaplane[1721] - Lambda(C_{859,860}) = [0.055891591453626344678 +/- 1.50e-22] + [+/- 1.31e-149]*I
Lambdaplane[1722] - Lambda(C_{860,860}) = [0.055875618461807016062 +/- 3.53e-22] + [+/- 2.12e-149]*I
Lambdaplane[1723] - Lambda(C_{860,861}) = [0.055859659147785643210 +/- 4.75e-22] + [+/- 1.86e-149]*I
Lambdaplane[1724] - Lambda(C_{861,861}) = [0.055843713527327517600 +/- 3.99e-22] + [+/- 1.63e-149]*I
Lambdaplane[1725] - Lambda(C_{861,862}) = [0.055827781549988028231 +/- 5.09e-22] + [+/- 8.31e-150]*I
Lambdaplane[1726] - Lambda(C_{862,862}) = [0.055811863229075413922 +/- 1.72e-22] + [+/- 1.24e-150]*I
Lambdaplane[1727] - Lambda(C_{862,863}) = [0.055795958507480723216 +/- 4.47e-22] + [+/- 4.27e-150]*I
Lambdaplane[1728] - Lambda(C_{863,863}) = [0.055780067403713710994 +/- 1.03e-22] + [+/- 6.93e-150]*I
Lambdaplane[1729] - Lambda(C_{863,864}) = [0.055764189861671349590 +/- 5.26e-22] + [+/- 6.10e-150]*I
Lambdaplane[1730] - Lambda(C_{864,864}) = [0.055748325900217299655 +/- 1.12e-22] + [+/- 5.34e-150]*I
Lambdaplane[1731] - Lambda(C_{864,865}) = [0.055732475463575745154 +/- 4.17e-22] + [+/- 2.72e-150]*I
Lambdaplane[1732] - Lambda(C_{865,865}) = [0.055716638566081994892 +/- 2.06e-22] + [+/- 3.87e-151]*I
Lambdaplane[1733] - Lambda(C_{865,866}) = [0.055700815151595657011 +/- 2.48e-22] + [+/- 1.40e-150]*I
Lambdaplane[1734] - Lambda(C_{866,866}) = [0.055685005241851219743 +/- 3.13e-22] + [+/- 2.28e-150]*I
Lambdaplane[1735] - Lambda(C_{866,867}) = [0.055669208775467339444 +/- 2.99e-22] + [+/- 2.01e-150]*I
Lambdaplane[1736] - Lambda(C_{867,867}) = [0.055653425776716087915 +/- 5.46e-22] + [+/- 1.76e-150]*I
Lambdaplane[1737] - Lambda(C_{867,868}) = [0.055637656182497185924 +/- 5.32e-22] + [+/- 8.95e-151]*I
Lambdaplane[1738] - Lambda(C_{868,868}) = [0.055621900018960375361 +/- 3.78e-22] + [+/- 1.33e-151]*I
Lambdaplane[1739] - Lambda(C_{868,869}) = [0.055606157220609504161 +/- 6.30e-22] + [+/- 4.60e-151]*I
Lambdaplane[1740] - Lambda(C_{869,869}) = [0.055590427814809842213 +/- 5.69e-22] + [+/- 7.47e-151]*I
Lambdaplane[1741] - Lambda(C_{869,870}) = [0.055574711737226562910 +/- 2.70e-22] + [+/- 6.57e-151]*I
Lambdaplane[1742] - Lambda(C_{870,870}) = [0.055559009011546953169 +/- 3.09e-22] + [+/- 5.75e-151]*I
Lambdaplane[1743] - Lambda(C_{870,871}) = [0.055543319582417739621 +/- 4.94e-22] + [+/- 2.94e-151]*I
Lambdaplane[1744] - Lambda(C_{871,871}) = [0.055527643464941682865 +/- 5.33e-22] + [+/- 4.37e-152]*I
Lambdaplane[1745] - Lambda(C_{871,872}) = [0.055511980603616031646 +/- 3.70e-22] + [+/- 1.52e-151]*I
Lambdaplane[1746] - Lambda(C_{872,872}) = [0.055496331017013790451 +/- 2.82e-22] + [+/- 2.46e-151]*I
Lambdaplane[1747] - Lambda(C_{872,873}) = [0.055480694648833089588 +/- 5.96e-22] + [+/- 2.16e-151]*I
Lambdaplane[1748] - Lambda(C_{873,873}) = [0.055465071520482354453 +/- 3.92e-22] + [+/- 1.89e-151]*I
Lambdaplane[1749] - Lambda(C_{873,874}) = [0.055449461574208804967 +/- 6.01e-22] + [+/- 9.74e-152]*I
Lambdaplane[1750] - Lambda(C_{874,874}) = [0.055433864829350424006 +/- 1.59e-22] + [+/- 1.64e-152]*I
Lambdaplane[1751] - Lambda(C_{874,875}) = [0.055418281226038723510 +/- 5.41e-22] + [+/- 5.05e-152]*I
Lambdaplane[1752] - Lambda(C_{875,875}) = [0.055402710789429058621 +/- 2.41e-22] + [+/- 8.04e-152]*I
Lambdaplane[1753] - Lambda(C_{875,876}) = [0.055387153461171753528 +/- 3.78e-22] + [+/- 7.07e-152]*I
Lambdaplane[1754] - Lambda(C_{876,876}) = [0.055371609258784355888 +/- 1.14e-22] + [+/- 6.19e-152]*I
Lambdaplane[1755] - Lambda(C_{876,877}) = [0.055356078124781405616 +/- 3.08e-22] + [+/- 3.16e-152]*I
Lambdaplane[1756] - Lambda(C_{877,877}) = [0.055340560085521915897 +/- 3.05e-22] + [+/- 4.70e-153]*I
Lambdaplane[1757] - Lambda(C_{877,878}) = [0.055325055075182900952 +/- 5.20e-22] + [+/- 1.63e-152]*I
Lambdaplane[1758] - Lambda(C_{878,878}) = [0.055309563124061337504 +/- 4.50e-22] + [+/- 2.64e-152]*I
Lambdaplane[1759] - Lambda(C_{878,879}) = [0.055294084165922774090 +/- 4.92e-22] + [+/- 2.32e-152]*I
Lambdaplane[1760] - Lambda(C_{879,879}) = [0.055278618225780551857 +/- 2.08e-22] + [+/- 2.04e-152]*I
Lambdaplane[1761] - Lambda(C_{879,880}) = [0.055263165249264995434 +/- 3.12e-22] + [+/- 1.04e-152]*I
Lambdaplane[1762] - Lambda(C_{880,880}) = [0.055247725251161871203 +/- 1.20e-22] + [+/- 1.55e-153]*I
Lambdaplane[1763] - Lambda(C_{880,881}) = [0.055232298179747435290 +/- 4.99e-22] + [+/- 5.34e-153]*I
Lambdaplane[1764] - Lambda(C_{881,881}) = [0.055216884051858033756 +/- 3.95e-22] + [+/- 8.67e-153]*I
Lambdaplane[1765] - Lambda(C_{881,882}) = [0.055201482813485578827 +/- 3.75e-22] + [+/- 7.62e-153]*I
Lambdaplane[1766] - Lambda(C_{882,882}) = [0.055186094482899461982 +/- 4.03e-22] + [+/- 6.67e-153]*I
Lambdaplane[1767] - Lambda(C_{882,883}) = [0.055170719003172801476 +/- 4.10e-22] + [+/- 3.44e-153]*I
Lambdaplane[1768] - Lambda(C_{883,883}) = [0.055155356397722653038 +/- 4.05e-22] + [+/- 5.78e-154]*I
Lambdaplane[1769] - Lambda(C_{883,884}) = [0.055140006610415592860 +/- 3.81e-22] + [+/- 1.79e-153]*I
Lambdaplane[1770] - Lambda(C_{884,884}) = [0.055124669656206672211 +/- 3.50e-22] + [+/- 2.84e-153]*I
Lambdaplane[1771] - Lambda(C_{884,885}) = [0.055109345487811272627 +/- 4.80e-22] + [+/- 2.50e-153]*I
Lambdaplane[1772] - Lambda(C_{885,885}) = [0.055094034115429367980 +/- 1.59e-22] + [+/- 2.19e-153]*I
Lambdaplane[1773] - Lambda(C_{885,886}) = [0.055078735495697717382 +/- 2.91e-22] + [+/- 1.12e-153]*I
Lambdaplane[1774] - Lambda(C_{886,886}) = [0.055063449633431923026 +/- 4.70e-22] + [+/- 1.66e-154]*I
Lambdaplane[1775] - Lambda(C_{886,887}) = [0.055048176488587632600 +/- 2.65e-22] + [+/- 5.74e-154]*I
Lambdaplane[1776] - Lambda(C_{887,887}) = [0.055032916068691424678 +/- 5.67e-22] + [+/- 9.32e-154]*I
Lambdaplane[1777] - Lambda(C_{887,888}) = [0.055017668327701282105 +/- 6.08e-22] + [+/- 8.20e-154]*I
Lambdaplane[1778] - Lambda(C_{888,888}) = [0.055002433279621230477 +/- 2.58e-22] + [+/- 7.18e-154]*I
Lambdaplane[1779] - Lambda(C_{888,889}) = [0.054987210871786926286 +/- 3.39e-22] + [+/- 3.67e-154]*I
Lambdaplane[1780] - Lambda(C_{889,889}) = [0.054972001124099244388 +/- 4.40e-22] + [+/- 5.45e-155]*I
Lambdaplane[1781] - Lambda(C_{889,890}) = [0.054956803981026445604 +/- 1.53e-22] + [+/- 1.98e-154]*I
Lambdaplane[1782] - Lambda(C_{890,890}) = [0.054941619459024218922 +/- 5.82e-22] + [+/- 3.24e-154]*I
Lambdaplane[1783] - Lambda(C_{890,891}) = [0.054926447512235087706 +/- 2.69e-22] + [+/- 2.78e-154]*I
Lambdaplane[1784] - Lambda(C_{891,891}) = [0.054911288153077776222 +/- 1.02e-22] + [+/- 2.36e-154]*I
Lambdaplane[1785] - Lambda(C_{891,892}) = [0.054896141331630321929 +/- 2.83e-22] + [+/- 1.60e-154]*I
Lambdaplane[1786] - Lambda(C_{892,892}) = [0.054881007064447565044 +/- 1.75e-22] + [+/- 9.14e-155]*I
Lambdaplane[1787] - Lambda(C_{892,893}) = [0.054865885296936136362 +/- 5.92e-22] + [+/- 9.63e-155]*I
Lambdaplane[1788] - Lambda(C_{893,893}) = [0.054850776049209617395 +/- 5.26e-22] + [+/- 1.01e-154]*I
Lambdaplane[1789] - Lambda(C_{893,894}) = [0.054835679270215995809 +/- 3.79e-22] + [+/- 8.82e-155]*I
Lambdaplane[1790] - Lambda(C_{894,894}) = [0.054820594974241335820 +/- 1.55e-22] + [+/- 7.72e-155]*I
Lambdaplane[1791] - Lambda(C_{894,895}) = [0.054805523113193492543 +/- 6.27e-22] + [+/- 3.92e-155]*I
Lambdaplane[1792] - Lambda(C_{895,895}) = [0.054790463703764142520 +/- 4.18e-22] + [+/- 5.46e-156]*I
Lambdaplane[1793] - Lambda(C_{895,896}) = [0.054775416691408700228 +/- 5.09e-22] + [+/- 2.01e-155]*I
Lambdaplane[1794] - Lambda(C_{896,896}) = [0.054760382094641393646 +/- 2.53e-22] + [+/- 3.29e-155]*I
Lambdaplane[1795] - Lambda(C_{896,897}) = [0.054745359865148965275 +/- 2.02e-22] + [+/- 2.80e-155]*I
Lambdaplane[1796] - Lambda(C_{897,897}) = [0.054730350018279781570 +/- 5.77e-22] + [+/- 2.36e-155]*I
Lambdaplane[1797] - Lambda(C_{897,898}) = [0.054715352502521226019 +/- 4.71e-22] + [+/- 1.21e-155]*I
Lambdaplane[1798] - Lambda(C_{898,898}) = [0.054700367333898108889 +/- 2.07e-22] + [+/- 1.79e-156]*I
Lambdaplane[1799] - Lambda(C_{898,899}) = [0.054685394461553244180 +/- 3.35e-22] + [+/- 6.18e-156]*I
Lambdaplane[1800] - Lambda(C_{899,899}) = [0.054670433906072316897 +/- 3.98e-22] + [+/- 1.01e-155]*I
Lambdaplane[1801] - Lambda(C_{899,900}) = [0.054655485612240973118 +/- 3.82e-22] + [+/- 8.82e-156]*I
Lambdaplane[1802] - Lambda(C_{900,900}) = [0.054640549600193490252 +/- 2.05e-22] + [+/- 7.72e-156]*I
Lambdaplane[1803] - Lambda(C_{900,901}) = [0.054625625818686245442 +/- 3.50e-22] + [+/- 3.99e-156]*I
Lambdaplane[1804] - Lambda(C_{901,901}) = [0.054610714282376984095 +/- 5.55e-22] + [+/- 6.77e-157]*I
Lambdaplane[1805] - Lambda(C_{901,902}) = [0.054595814947904491919 +/- 6.48e-22] + [+/- 2.07e-156]*I
Lambdaplane[1806] - Lambda(C_{902,902}) = [0.054580927823874144705 +/- 5.98e-22] + [+/- 3.29e-156]*I
Lambdaplane[1807] - Lambda(C_{902,903}) = [0.054566052865319626382 +/- 2.68e-22] + [+/- 2.89e-156]*I
Lambdaplane[1808] - Lambda(C_{903,903}) = [0.054551190083155222197 +/- 5.85e-22] + [+/- 2.53e-156]*I
Lambdaplane[1809] - Lambda(C_{903,904}) = [0.054536339434728622834 +/- 4.36e-22] + [+/- 1.30e-156]*I
Lambdaplane[1810] - Lambda(C_{904,904}) = [0.054521500932723991858 +/- 4.62e-22] + [+/- 1.93e-157]*I
Lambdaplane[1811] - Lambda(C_{904,905}) = [0.054506674527278859993 +/- 6.32e-22] + [+/- 6.64e-157]*I
Lambdaplane[1812] - Lambda(C_{905,905}) = [0.054491860241274821767 +/- 4.94e-22] + [+/- 1.08e-156]*I
Lambdaplane[1813] - Lambda(C_{905,906}) = [0.054477058012568041955 +/- 2.66e-22] + [+/- 9.49e-157]*I
Lambdaplane[1814] - Lambda(C_{906,906}) = [0.054462267869210796492 +/- 2.95e-22] + [+/- 8.30e-157]*I
Lambdaplane[1815] - Lambda(C_{906,907}) = [0.054447489758698284365 +/- 3.18e-22] + [+/- 4.24e-157]*I
Lambdaplane[1816] - Lambda(C_{907,907}) = [0.054432723695717220192 +/- 3.36e-22] + [+/- 6.32e-158]*I
Lambdaplane[1817] - Lambda(C_{907,908}) = [0.054417969632360232262 +/- 2.95e-22] + [+/- 2.19e-157]*I
Lambdaplane[1818] - Lambda(C_{908,908}) = [0.054403227582888028916 +/- 1.29e-22] + [+/- 3.55e-157]*I
Lambdaplane[1819] - Lambda(C_{908,909}) = [0.054388497498947320208 +/- 2.56e-22] + [+/- 3.12e-157]*I
Lambdaplane[1820] - Lambda(C_{909,909}) = [0.054373779402874368321 +/- 2.91e-22] + [+/- 2.73e-157]*I
Lambdaplane[1821] - Lambda(C_{909,910}) = [0.054359073240813844078 +/- 2.31e-22] + [+/- 1.41e-157]*I
Lambdaplane[1822] - Lambda(C_{910,910}) = [0.054344379024540259852 +/- 5.35e-22] + [+/- 2.39e-158]*I
Lambdaplane[1823] - Lambda(C_{910,911}) = [0.054329696716775542366 +/- 3.51e-22] + [+/- 7.30e-158]*I
Lambdaplane[1824] - Lambda(C_{911,911}) = [0.054315026322713232921 +/- 3.96e-22] + [+/- 1.16e-157]*I
Lambdaplane[1825] - Lambda(C_{911,912}) = [0.054300367803018866848 +/- 3.69e-22] + [+/- 1.03e-157]*I
Lambdaplane[1826] - Lambda(C_{912,912}) = [0.054285721164819848911 +/- 1.54e-22] + [+/- 8.94e-158]*I
Lambdaplane[1827] - Lambda(C_{912,913}) = [0.054271086366181388859 +/- 4.20e-22] + [+/- 4.56e-158]*I
Lambdaplane[1828] - Lambda(C_{913,913}) = [0.054256463424744364845 +/- 3.11e-22] + [+/- 6.80e-159]*I
Lambdaplane[1829] - Lambda(C_{913,914}) = [0.054241852286334320635 +/- 3.94e-22] + [+/- 2.35e-158]*I
Lambdaplane[1830] - Lambda(C_{914,914}) = [0.054227252974042975653 +/- 1.84e-22] + [+/- 3.81e-158]*I
Lambdaplane[1831] - Lambda(C_{914,915}) = [0.054212665429998895007 +/- 6.50e-22] + [+/- 3.35e-158]*I
Lambdaplane[1832] - Lambda(C_{915,915}) = [0.054198089682238281568 +/- 3.31e-22] + [+/- 2.93e-158]*I
Lambdaplane[1833] - Lambda(C_{915,916}) = [0.054183525673227552862 +/- 2.06e-22] + [+/- 1.50e-158]*I
Lambdaplane[1834] - Lambda(C_{916,916}) = [0.054168973426297591497 +/- 5.31e-22] + [+/- 2.24e-159]*I
Lambdaplane[1835] - Lambda(C_{916,917}) = [0.054154432888296941090 +/- 2.14e-22] + [+/- 7.69e-159]*I
Lambdaplane[1836] - Lambda(C_{917,917}) = [0.054139904077311878688 +/- 1.32e-22] + [+/- 1.25e-158]*I
Lambdaplane[1837] - Lambda(C_{917,918}) = [0.054125386948649023099 +/- 4.84e-22] + [+/- 1.10e-158]*I
Lambdaplane[1838] - Lambda(C_{918,918}) = [0.054110881514620210305 +/- 5.96e-22] + [+/- 9.62e-159]*I
Lambdaplane[1839] - Lambda(C_{918,919}) = [0.054096387729312874216 +/- 2.01e-22] + [+/- 4.89e-159]*I
Lambdaplane[1840] - Lambda(C_{919,919}) = [0.054081905607908055310 +/- 5.31e-22] + [+/- 6.96e-160]*I
Lambdaplane[1841] - Lambda(C_{919,920}) = [0.054067435102755421534 +/- 2.99e-22] + [+/- 2.51e-159]*I
Lambdaplane[1842] - Lambda(C_{920,920}) = [0.054052976231401750803 +/- 5.87e-22] + [+/- 4.10e-159]*I
Lambdaplane[1843] - Lambda(C_{920,921}) = [0.054038528948548564844 +/- 4.29e-22] + [+/- 3.61e-159]*I
Lambdaplane[1844] - Lambda(C_{921,921}) = [0.054024093264387366432 +/- 1.87e-22] + [+/- 3.16e-159]*I
Lambdaplane[1845] - Lambda(C_{921,922}) = [0.054009669135453425243 +/- 5.86e-22] + [+/- 1.61e-159]*I
Lambdaplane[1846] - Lambda(C_{922,922}) = [0.053995256582519283993 +/- 1.89e-22] + [+/- 2.40e-160]*I
Lambdaplane[1847] - Lambda(C_{922,923}) = [0.053980855549604778650 +/- 4.11e-22] + [+/- 8.28e-160]*I
Lambdaplane[1848] - Lambda(C_{923,923}) = [0.053966466058328127287 +/- 5.71e-22] + [+/- 1.35e-159]*I
Lambdaplane[1849] - Lambda(C_{923,924}) = [0.053952088058145133019 +/- 5.19e-22] + [+/- 1.19e-159]*I
Lambdaplane[1850] - Lambda(C_{924,924}) = [0.053937721571032096789 +/- 5.12e-22] + [+/- 1.04e-159]*I
Lambdaplane[1851] - Lambda(C_{924,925}) = [0.053923366546766657592 +/- 1.65e-22] + [+/- 5.28e-160]*I
Lambdaplane[1852] - Lambda(C_{925,925}) = [0.053909022997896341764 +/- 1.91e-22] + [+/- 7.88e-161]*I
Lambdaplane[1853] - Lambda(C_{925,926}) = [0.053894690883290117695 +/- 2.19e-22] + [+/- 2.72e-160]*I
Lambdaplane[1854] - Lambda(C_{926,926}) = [0.053880370219487223323 +/- 3.08e-22] + [+/- 4.42e-160]*I
Lambdaplane[1855] - Lambda(C_{926,927}) = [0.053866060955389722796 +/- 5.63e-22] + [+/- 3.88e-160]*I
Lambdaplane[1856] - Lambda(C_{927,927}) = [0.053851763111028825927 +/- 3.84e-22] + [+/- 3.40e-160]*I
Lambdaplane[1857] - Lambda(C_{927,928}) = [0.053837476638779111438 +/- 6.87e-22] + [+/- 1.76e-160]*I
Lambdaplane[1858] - Lambda(C_{928,928}) = [0.053823201552364741281 +/- 1.76e-22] + [+/- 2.98e-161]*I
Lambdaplane[1859] - Lambda(C_{928,929}) = [0.053808937807140858320 +/- 3.71e-22] + [+/- 9.09e-161]*I
Lambdaplane[1860] - Lambda(C_{929,929}) = [0.053794685424022313083 +/- 5.18e-22] + [+/- 1.45e-160]*I
Lambdaplane[1861] - Lambda(C_{929,930}) = [0.053780444346854464415 +/- 4.18e-22] + [+/- 1.28e-160]*I
Lambdaplane[1862] - Lambda(C_{930,930}) = [0.053766214598584018507 +/- 3.53e-22] + [+/- 1.12e-160]*I
Lambdaplane[1863] - Lambda(C_{930,931}) = [0.053751996134416923949 +/- 3.06e-22] + [+/- 5.69e-161]*I
Lambdaplane[1864] - Lambda(C_{931,931}) = [0.053737788964817766474 +/- 4.51e-22] + [+/- 8.47e-162]*I
Lambdaplane[1865] - Lambda(C_{931,932}) = [0.053723593051205861207 +/- 5.85e-22] + [+/- 2.92e-161]*I
Lambdaplane[1866] - Lambda(C_{932,932}) = [0.053709408400413552613 +/- 3.79e-22] + [+/- 4.75e-161]*I
Lambdaplane[1867] - Lambda(C_{932,933}) = [0.053695234974913600411 +/- 4.45e-22] + [+/- 4.17e-161]*I
Lambdaplane[1868] - Lambda(C_{933,933}) = [0.053681072786810457459 +/- 4.05e-22] + [+/- 3.65e-161]*I
Lambdaplane[1869] - Lambda(C_{933,934}) = [0.053666921789751036830 +/- 1.80e-22] + [+/- 1.87e-161]*I
Lambdaplane[1870] - Lambda(C_{934,934}) = [0.053652782005349165944 +/- 2.72e-22] + [+/- 2.78e-162]*I
Lambdaplane[1871] - Lambda(C_{934,935}) = [0.053638653377917378371 +/- 3.87e-22] + [+/- 9.60e-162]*I
Lambdaplane[1872] - Lambda(C_{935,935}) = [0.053624535933412508959 +/- 1.18e-22] + [+/- 1.56e-161]*I
Lambdaplane[1873] - Lambda(C_{935,936}) = [0.053610429620456365680 +/- 5.83e-22] + [+/- 1.37e-161]*I
Lambdaplane[1874] - Lambda(C_{936,936}) = [0.053596334459455577324 +/- 5.66e-22] + [+/- 1.20e-161]*I
Lambdaplane[1875] - Lambda(C_{936,937}) = [0.053582250398145463543 +/- 2.86e-22] + [+/- 6.19e-162]*I
Lambdaplane[1876] - Lambda(C_{937,937}) = [0.053568177460340653323 +/- 3.73e-22] + [+/- 1.06e-162]*I
Lambdaplane[1877] - Lambda(C_{937,938}) = [0.053554115597154743636 +/- 3.32e-22] + [+/- 3.21e-162]*I
Lambdaplane[1878] - Lambda(C_{938,938}) = [0.053540064825884279631 +/- 1.83e-22] + [+/- 5.10e-162]*I
Lambdaplane[1879] - Lambda(C_{938,939}) = [0.053526025100551582118 +/- 5.98e-22] + [+/- 4.49e-162]*I
Lambdaplane[1880] - Lambda(C_{939,939}) = [0.053511996436183709666 +/- 1.73e-22] + [+/- 3.93e-162]*I
Lambdaplane[1881] - Lambda(C_{939,940}) = [0.053497978789251940605 +/- 3.54e-22] + [+/- 2.01e-162]*I
Lambdaplane[1882] - Lambda(C_{940,940}) = [0.053483972176794708960 +/- 2.05e-22] + [+/- 2.99e-163]*I
Lambdaplane[1883] - Lambda(C_{940,941}) = [0.053469976547764085112 +/- 1.91e-22] + [+/- 1.04e-162]*I
Lambdaplane[1884] - Lambda(C_{941,941}) = [0.053455991925500546845 +/- 4.39e-22] + [+/- 1.68e-162]*I
Lambdaplane[1885] - Lambda(C_{941,942}) = [0.053442018265244156786 +/- 5.24e-22] + [+/- 1.48e-162]*I
Lambdaplane[1886] - Lambda(C_{942,942}) = [0.053428055577142376475 +/- 2.05e-22] + [+/- 1.29e-162]*I
Lambdaplane[1887] - Lambda(C_{942,943}) = [0.053414103822262963693 +/- 4.40e-22] + [+/- 6.58e-163]*I
Lambdaplane[1888] - Lambda(C_{943,943}) = [0.053400163011373891839 +/- 5.48e-22] + [+/- 9.81e-164]*I
Lambdaplane[1889] - Lambda(C_{943,944}) = [0.053386233106161055174 +/- 3.98e-22] + [+/- 3.38e-163]*I
Lambdaplane[1890] - Lambda(C_{944,944}) = [0.053372314117558985931 +/- 2.27e-22] + [+/- 5.49e-163]*I
Lambdaplane[1891] - Lambda(C_{944,945}) = [0.053358406002626957345 +/- 4.76e-22] + [+/- 4.83e-163]*I
Lambdaplane[1892] - Lambda(C_{945,945}) = [0.053344508776792337558 +/- 3.52e-22] + [+/- 4.23e-163]*I
Lambdaplane[1893] - Lambda(C_{945,946}) = [0.053330622396812409638 +/- 2.20e-22] + [+/- 2.15e-163]*I
Lambdaplane[1894] - Lambda(C_{946,946}) = [0.053316746877376496343 +/- 4.71e-22] + [+/- 3.06e-164]*I
Lambdaplane[1895] - Lambda(C_{946,947}) = [0.053302882174481490256 +/- 2.39e-22] + [+/- 1.11e-163]*I
Lambdaplane[1896] - Lambda(C_{947,947}) = [0.053289028306428478492 +/- 2.96e-22] + [+/- 1.80e-163]*I
Lambdaplane[1897] - Lambda(C_{947,948}) = [0.053275185228005464651 +/- 6.94e-22] + [+/- 1.59e-163]*I
Lambdaplane[1898] - Lambda(C_{948,948}) = [0.053261352951061114307 +/- 3.54e-22] + [+/- 1.39e-163]*I
Lambdaplane[1899] - Lambda(C_{948,949}) = [0.053247531438340603105 +/- 5.78e-22] + [+/- 7.08e-164]*I
Lambdaplane[1900] - Lambda(C_{949,949}) = [0.053233720699598511222 +/- 2.22e-22] + [+/- 1.06e-164]*I
Lambdaplane[1901] - Lambda(C_{949,950}) = [0.053219920695473777677 +/- 6.25e-22] + [+/- 3.64e-164]*I
Lambdaplane[1902] - Lambda(C_{950,950}) = [0.053206131442825734413 +/- 1.63e-22] + [+/- 5.91e-164]*I
Lambdaplane[1903] - Lambda(C_{950,951}) = [0.053192352894911450549 +/- 3.19e-22] + [+/- 5.20e-164]*I
Lambdaplane[1904] - Lambda(C_{951,951}) = [0.053178585065596577536 +/- 3.91e-22] + [+/- 4.55e-164]*I
Lambdaplane[1905] - Lambda(C_{951,952}) = [0.053164827914790301097 +/- 2.39e-22] + [+/- 2.32e-164]*I
Lambdaplane[1906] - Lambda(C_{952,952}) = [0.053151081457767838701 +/- 5.96e-22] + [+/- 3.46e-165]*I
Lambdaplane[1907] - Lambda(C_{952,953}) = [0.053137345650989127278 +/- 3.90e-22] + [+/- 1.20e-164]*I
Lambdaplane[1908] - Lambda(C_{953,953}) = [0.053123620510698974010 +/- 2.93e-22] + [+/- 1.94e-164]*I
Lambdaplane[1909] - Lambda(C_{953,954}) = [0.053109905989451411775 +/- 5.71e-22] + [+/- 1.71e-164]*I
Lambdaplane[1910] - Lambda(C_{954,954}) = [0.053096202108880280532 +/- 4.04e-22] + [+/- 1.50e-164]*I
Lambdaplane[1911] - Lambda(C_{954,955}) = [0.053082508826916128412 +/- 3.77e-22] + [+/- 7.70e-165]*I
Lambdaplane[1912] - Lambda(C_{955,955}) = [0.053068826150714995680 +/- 3.88e-22] + [+/- 1.31e-165]*I
Lambdaplane[1913] - Lambda(C_{955,956}) = [0.053055154043143510055 +/- 6.53e-22] + [+/- 4.00e-165]*I
Lambdaplane[1914] - Lambda(C_{956,956}) = [0.053041492520758667651 +/- 4.43e-22] + [+/- 6.35e-165]*I
Lambdaplane[1915] - Lambda(C_{956,957}) = [0.053027841536339120670 +/- 5.06e-22] + [+/- 5.59e-165]*I
Lambdaplane[1916] - Lambda(C_{957,957}) = [0.053014201110555664650 +/- 5.48e-22] + [+/- 4.89e-165]*I
Lambdaplane[1917] - Lambda(C_{957,958}) = [0.053000571195396347126 +/- 3.83e-22] + [+/- 2.50e-165]*I
Lambdaplane[1918] - Lambda(C_{958,958}) = [0.052986951810345958723 +/- 5.90e-22] + [+/- 3.73e-166]*I
Lambdaplane[1919] - Lambda(C_{958,959}) = [0.052973342915954756405 +/- 4.75e-22] + [+/- 1.29e-165]*I
Lambdaplane[1920] - Lambda(C_{959,959}) = [0.052959744520310483439 +/- 1.69e-22] + [+/- 2.09e-165]*I
Lambdaplane[1921] - Lambda(C_{959,960}) = [0.052946156582313028732 +/- 2.88e-22] + [+/- 1.84e-165]*I
Lambdaplane[1922] - Lambda(C_{960,960}) = [0.052932579122693069601 +/- 5.67e-22] + [+/- 1.61e-165]*I
Lambdaplane[1923] - Lambda(C_{960,961}) = [0.052919012093384864336 +/- 6.44e-22] + [+/- 8.17e-166]*I
Lambdaplane[1924] - Lambda(C_{961,961}) = [0.052905455512649802127 +/- 1.86e-22] + [+/- 1.18e-166]*I
Lambdaplane[1925] - Lambda(C_{961,962}) = [0.052891909339741955889 +/- 6.27e-22] + [+/- 4.20e-166]*I
Lambdaplane[1926] - Lambda(C_{962,962}) = [0.052878373585114388339 +/- 5.07e-22] + [+/- 6.85e-166]*I
Lambdaplane[1927] - Lambda(C_{962,963}) = [0.052864848210015608753 +/- 3.94e-22] + [+/- 6.02e-166]*I
Lambdaplane[1928] - Lambda(C_{963,963}) = [0.052851333231420249546 +/- 2.30e-22] + [+/- 5.26e-166]*I
Lambdaplane[1929] - Lambda(C_{963,964}) = [0.052837828607244627652 +/- 2.76e-22] + [+/- 2.72e-166]*I
Lambdaplane[1930] - Lambda(C_{964,964}) = [0.052824334345785500166 +/- 5.84e-22] + [+/- 4.62e-167]*I
Lambdaplane[1931] - Lambda(C_{964,965}) = [0.052810850415992083213 +/- 5.10e-22] + [+/- 1.41e-166]*I
Lambdaplane[1932] - Lambda(C_{965,965}) = [0.052797376826934822385 +/- 3.55e-22] + [+/- 2.24e-166]*I
Lambdaplane[1933] - Lambda(C_{965,966}) = [0.052783913533501616287 +/- 2.63e-22] + [+/- 1.97e-166]*I
Lambdaplane[1934] - Lambda(C_{966,966}) = [0.052770460559950030814 +/- 4.75e-22] + [+/- 1.73e-166]*I
Lambdaplane[1935] - Lambda(C_{966,967}) = [0.052757017861518615826 +/- 6.20e-22] + [+/- 8.78e-167]*I
Lambdaplane[1936] - Lambda(C_{967,967}) = [0.052743585447567115424 +/- 2.64e-22] + [+/- 1.27e-167]*I
Lambdaplane[1937] - Lambda(C_{967,968}) = [0.052730163283166535888 +/- 6.21e-22] + [+/- 4.50e-167]*I
Lambdaplane[1938] - Lambda(C_{968,968}) = [0.052716751382179488482 +/- 5.24e-22] + [+/- 7.35e-167]*I
Lambdaplane[1939] - Lambda(C_{968,969}) = [0.052703349699279646800 +/- 6.88e-22] + [+/- 6.46e-167]*I
Lambdaplane[1940] - Lambda(C_{969,969}) = [0.052689958257399596586 +/- 3.35e-22] + [+/- 5.66e-167]*I
Lambdaplane[1941] - Lambda(C_{969,970}) = [0.052676577010329260814 +/- 6.00e-22] + [+/- 2.88e-167]*I
Lambdaplane[1942] - Lambda(C_{970,970}) = [0.052663205974765520753 +/- 3.67e-22] + [+/- 4.16e-168]*I
Lambdaplane[1943] - Lambda(C_{970,971}) = [0.052649845103189213654 +/- 2.33e-22] + [+/- 1.48e-167]*I
Lambdaplane[1944] - Lambda(C_{971,971}) = [0.052636494420590529995 +/- 3.40e-22] + [+/- 2.41e-167]*I
Lambdaplane[1945] - Lambda(C_{971,972}) = [0.052623153882742549465 +/- 4.07e-22] + [+/- 2.12e-167]*I
Lambdaplane[1946] - Lambda(C_{972,972}) = [0.052609823502589004548 +/- 4.19e-22] + [+/- 1.86e-167]*I
Lambdaplane[1947] - Lambda(C_{972,973}) = [0.052596503243783931562 +/- 5.09e-22] + [+/- 7.50e-28]*I
Lambdaplane[1948] - Lambda(C_{973,973}) = [0.052583193111783039532 +/- 5.00e-22] + [+/- 1.42e-27]*I
Lambdaplane[1949] - Lambda(C_{973,974}) = [0.052569893077745735619 +/- 3.31e-22] + [+/- 6.65e-28]*I
Lambdaplane[1950] - Lambda(C_{974,974}) = [0.052556603149243920851 +/- 5.84e-22] + [+/- 7.90e-168]*I
Lambdaplane[1951] - Lambda(C_{974,975}) = [0.052543323289539045459 +/- 2.34e-22] + [+/- 6.95e-168]*I
Lambdaplane[1952] - Lambda(C_{975,975}) = [0.052530053507915955021 +/- 4.11e-22] + [+/- 6.09e-168]*I
Lambdaplane[1953] - Lambda(C_{975,976}) = [0.052516793774375353815 +/- 4.59e-22] + [+/- 3.10e-168]*I
Lambdaplane[1954] - Lambda(C_{976,976}) = [0.052503544094517012514 +/- 2.45e-22] + [+/- 4.47e-169]*I
Lambdaplane[1955] - Lambda(C_{976,977}) = [0.052490304429617955474 +/- 3.19e-22] + [+/- 1.59e-168]*I
Lambdaplane[1956] - Lambda(C_{977,977}) = [0.052477074796267303426 +/- 3.49e-22] + [+/- 2.59e-168]*I
Lambdaplane[1957] - Lambda(C_{977,978}) = [0.052463855151643181028 +/- 3.01e-22] + [+/- 2.28e-168]*I
Lambdaplane[1958] - Lambda(C_{978,978}) = [0.052450645517939006891 +/- 5.15e-22] + [+/- 2.00e-168]*I
Lambdaplane[1959] - Lambda(C_{978,979}) = [0.052437445847833497663 +/- 3.08e-22] + [+/- 1.02e-168]*I
Lambdaplane[1960] - Lambda(C_{979,979}) = [0.052424256158652881372 +/- 5.28e-22] + [+/- 1.47e-169]*I
Lambdaplane[1961] - Lambda(C_{979,980}) = [0.052411076408261279492 +/- 4.90e-22] + [+/- 5.22e-169]*I
Lambdaplane[1962] - Lambda(C_{980,980}) = [0.052397906613774813200 +/- 2.42e-22] + [+/- 8.52e-169]*I
Lambdaplane[1963] - Lambda(C_{980,981}) = [0.052384746737882272927 +/- 6.91e-22] + [+/- 7.48e-169]*I
Lambdaplane[1964] - Lambda(C_{981,981}) = [0.052371596792047650156 +/- 2.14e-22] + [+/- 6.54e-169]*I
Lambdaplane[1965] - Lambda(C_{981,982}) = [0.052358456738341027147 +/- 5.91e-22] + [+/- 3.38e-169]*I
Lambdaplane[1966] - Lambda(C_{982,982}) = [0.052345326587232879329 +/- 4.08e-22] + [+/- 5.74e-170]*I
Lambdaplane[1967] - Lambda(C_{982,983}) = [0.052332206304862485909 +/- 6.16e-22] + [+/- 1.76e-169]*I
Lambdaplane[1968] - Lambda(C_{983,983}) = [0.052319095900328709471 +/- 5.25e-22] + [+/- 2.79e-169]*I
Lambdaplane[1969] - Lambda(C_{983,984}) = [0.052305995338390559082 +/- 3.55e-22] + [+/- 2.45e-169]*I
Lambdaplane[1970] - Lambda(C_{984,984}) = [0.052292904631473770396 +/- 4.05e-22] + [+/- 2.15e-169]*I
Lambdaplane[1971] - Lambda(C_{984,985}) = [0.052279823742576538117 +/- 2.63e-22] + [+/- 1.10e-169]*I
Lambdaplane[1972] - Lambda(C_{985,985}) = [0.052266752687086472560 +/- 3.51e-22] + [+/- 1.58e-170]*I
Lambdaplane[1973] - Lambda(C_{985,986}) = [0.052253691425859297728 +/- 6.39e-22] + [+/- 5.60e-170]*I
Lambdaplane[1974] - Lambda(C_{986,986}) = [0.052240639966669271839 +/- 2.08e-22] + [+/- 9.13e-170]*I
Lambdaplane[1975] - Lambda(C_{986,987}) = [0.052227598278040643766 +/- 2.48e-22] + [+/- 8.04e-170]*I
Lambdaplane[1976] - Lambda(C_{987,987}) = [0.052214566369960870162 +/- 3.05e-22] + [+/- 7.04e-170]*I
Lambdaplane[1977] - Lambda(C_{987,988}) = [0.052201544202944351809 +/- 2.50e-22] + [+/- 3.58e-170]*I
Lambdaplane[1978] - Lambda(C_{988,988}) = [0.052188531799051763074 +/- 2.80e-22] + [+/- 5.17e-171]*I
Lambdaplane[1979] - Lambda(C_{988,989}) = [0.052175529110398837729 +/- 3.49e-22] + [+/- 1.84e-170]*I
Lambdaplane[1980] - Lambda(C_{989,989}) = [0.052162536160537101877 +/- 3.37e-22] + [+/- 3.01e-170]*I
Lambdaplane[1981] - Lambda(C_{989,990}) = [0.052149552897902098959 +/- 2.19e-22] + [+/- 2.64e-170]*I
Lambdaplane[1982] - Lambda(C_{990,990}) = [0.052136579352301023357 +/- 2.62e-22] + [+/- 2.31e-170]*I
Lambdaplane[1983] - Lambda(C_{990,991}) = [0.052123615473252747379 +/- 3.40e-22] + [+/- 1.20e-170]*I
Lambdaplane[1984] - Lambda(C_{991,991}) = [0.052110661281058000054 +/- 5.70e-22] + [+/- 2.03e-171]*I
Lambdaplane[1985] - Lambda(C_{991,992}) = [0.052097716736228286001 +/- 2.05e-22] + [+/- 6.18e-171]*I
Lambdaplane[1986] - Lambda(C_{992,992}) = [0.052084781849165965387 +/- 5.04e-22] + [+/- 9.82e-171]*I
Lambdaplane[1987] - Lambda(C_{992,993}) = [0.052071856585889010642 +/- 2.99e-22] + [+/- 8.64e-171]*I
Lambdaplane[1988] - Lambda(C_{993,993}) = [0.052058940961972115038 +/- 1.80e-22] + [+/- 7.57e-171]*I
Lambdaplane[1989] - Lambda(C_{993,994}) = [0.052046034938290242304 +/- 5.31e-22] + [+/- 3.85e-171]*I
Lambdaplane[1990] - Lambda(C_{994,994}) = [0.052033138524910327235 +/- 2.46e-22] + [+/- 5.56e-172]*I
Lambdaplane[1991] - Lambda(C_{994,995}) = [0.052020251687501235543 +/- 2.90e-22] + [+/- 1.98e-171]*I
Lambdaplane[1992] - Lambda(C_{995,995}) = [0.052007374440590077825 +/- 3.03e-22] + [+/- 3.22e-171]*I
Lambdaplane[1993] - Lambda(C_{995,996}) = [0.051994506743957212408 +/- 5.86e-22] + [+/- 2.84e-171]*I
Lambdaplane[1994] - Lambda(C_{996,996}) = [0.051981648616239978581 +/- 2.01e-22] + [+/- 2.48e-171]*I
Lambdaplane[1995] - Lambda(C_{996,997}) = [0.051968800010948175629 +/- 6.05e-22] + [+/- 1.27e-171]*I
Lambdaplane[1996] - Lambda(C_{997,997}) = [0.051955960950478375831 +/- 2.48e-22] + [+/- 1.83e-172]*I
Lambdaplane[1997] - Lambda(C_{997,998}) = [0.051943131397266118097 +/- 5.71e-22] + [+/- 6.47e-172]*I
Lambdaplane[1998] - Lambda(C_{998,998}) = [0.051930311356361922192 +/- 5.84e-22] + [+/- 1.06e-171]*I
Lambdaplane[1999] - Lambda(C_{998,999}) = [0.051917500803978523511 +/- 2.15e-22] + [+/- 9.29e-172]*I
Lambdaplane[2000] - Lambda(C_{999,999}) = [0.051904699743019706337 +/- 2.18e-22] + [+/- 8.13e-172]*I
Lambdaplane[2001] - Lambda(C_{999,1000}) = [0.051891908137143814836 +/- 6.45e-22] + [+/- 5.34e-26]*I
Lambdaplane[2002] - Lambda(C_{1000,1000}) = [0.051879126002352523132 +/- 5.18e-22] + [+/- 5.89e-173]*I
Lambdaplane[2003] - Lambda(C_{1000,1001}) = [0.051866353305008655957 +/- 5.23e-22] + [+/- 4.73e-26]*I
Lambdaplane[2004] - Lambda(C_{1001,1001}) = [0.051853590058273379809 +/- 6.07e-22] + [+/- 3.47e-172]*I
Lambdaplane[2005] - Lambda(C_{1001,1002}) = [0.051840836220421137276 +/- 6.19e-22] + [+/- 3.05e-172]*I
Lambdaplane[2006] - Lambda(C_{1002,1002}) = [0.051828091801389357181 +/- 1.52e-22] + [+/- 2.67e-172]*I
Lambdaplane[2007] - Lambda(C_{1002,1003}) = [0.051815356777123200484 +/- 3.64e-22] + [+/- 1.36e-172]*I
Lambdaplane[2008] - Lambda(C_{1003,1003}) = [0.051802631154010138334 +/- 3.76e-22] + [+/- 1.96e-173]*I
Lambdaplane[2009] - Lambda(C_{1003,1004}) = [0.051789914893963273751 +/- 5.99e-22] + [+/- 6.96e-173]*I
Lambdaplane[2010] - Lambda(C_{1004,1004}) = [0.051777208015153493412 +/- 2.05e-22] + [+/- 1.14e-172]*I
Lambdaplane[2011] - Lambda(C_{1004,1005}) = [0.051764510475562204476 +/- 6.18e-22] + [+/- 9.99e-173]*I
Lambdaplane[2012] - Lambda(C_{1005,1005}) = [0.051751822294348005349 +/- 4.95e-22] + [+/- 8.75e-173]*I
Lambdaplane[2013] - Lambda(C_{1005,1006}) = [0.051739143430451395600 +/- 5.79e-22] + [+/- 4.45e-173]*I
Lambdaplane[2014] - Lambda(C_{1006,1006}) = [0.051726473898422805552 +/- 4.25e-22] + [+/- 6.43e-174]*I
Lambdaplane[2015] - Lambda(C_{1006,1007}) = [0.051713813663074871436 +/- 2.70e-22] + [+/- 2.29e-173]*I
Lambdaplane[2016] - Lambda(C_{1007,1007}) = [0.051701162739263095165 +/- 2.54e-22] + [+/- 3.74e-173]*I
Lambdaplane[2017] - Lambda(C_{1007,1008}) = [0.051688521086819141481 +/- 2.64e-22] + [+/- 3.28e-173]*I
Lambdaplane[2018] - Lambda(C_{1008,1008}) = [0.051675888725827473454 +/- 3.23e-22] + [+/- 2.87e-173]*I
Lambdaplane[2019] - Lambda(C_{1008,1009}) = [0.051663265610783165375 +/- 2.06e-22] + [+/- 1.48e-173]*I
Lambdaplane[2020] - Lambda(C_{1009,1009}) = [0.051650651761393037925 +/- 2.36e-22] + [+/- 2.48e-174]*I
Lambdaplane[2021] - Lambda(C_{1009,1010}) = [0.051638047142305627354 +/- 6.16e-22] + [+/- 7.66e-174]*I
Lambdaplane[2022] - Lambda(C_{1010,1010}) = [0.051625451761952549462 +/- 3.23e-22] + [+/- 1.23e-173]*I
Lambdaplane[2023] - Lambda(C_{1010,1011}) = [0.051612865589530953146 +/- 2.81e-22] + [+/- 1.08e-173]*I
Lambdaplane[2024] - Lambda(C_{1011,1011}) = [0.051600288632408174780 +/- 4.01e-22] + [+/- 9.40e-174]*I
Lambdaplane[2025] - Lambda(C_{1011,1012}) = [0.051587720864014162224 +/- 4.86e-22] + [+/- 4.79e-174]*I
Lambdaplane[2026] - Lambda(C_{1012,1012}) = [0.051575162290320798971 +/- 1.93e-22] + [+/- 6.91e-175]*I
Lambdaplane[2027] - Lambda(C_{1012,1013}) = [0.051562612878055216739 +/- 4.54e-22] + [+/- 2.46e-174]*I
Lambdaplane[2028] - Lambda(C_{1013,1013}) = [0.051550072642065018467 +/- 5.25e-22] + [+/- 4.01e-174]*I
Lambdaplane[2029] - Lambda(C_{1013,1014}) = [0.051537541542025692088 +/- 6.50e-22] + [+/- 3.52e-174]*I
Lambdaplane[2030] - Lambda(C_{1014,1014}) = [0.051525019590716379649 +/- 2.81e-22] + [+/- 3.09e-174]*I
Lambdaplane[2031] - Lambda(C_{1014,1015}) = [0.051512506761687782103 +/- 5.76e-22] + [+/- 1.57e-174]*I
Lambdaplane[2032] - Lambda(C_{1015,1015}) = [0.051500003060011000697 +/- 2.61e-22] + [+/- 2.27e-175]*I
Lambdaplane[2033] - Lambda(C_{1015,1016}) = [0.051487508451504028737 +/- 5.75e-22] + [+/- 8.06e-175]*I
Lambdaplane[2034] - Lambda(C_{1016,1016}) = [0.051475022954491057323 +/- 3.22e-22] + [+/- 1.32e-174]*I
Lambdaplane[2035] - Lambda(C_{1016,1017}) = [0.051462546526717366309 +/- 2.91e-22] + [+/- 1.16e-174]*I
Lambdaplane[2036] - Lambda(C_{1017,1017}) = [0.051450079183449295640 +/- 1.89e-22] + [+/- 1.02e-174]*I
Lambdaplane[2037] - Lambda(C_{1017,1018}) = [0.051437620895376919227 +/- 6.61e-22] + [+/- 5.22e-175]*I
Lambdaplane[2038] - Lambda(C_{1018,1018}) = [0.051425171669042959893 +/- 1.85e-22] + [+/- 8.74e-176]*I
Lambdaplane[2039] - Lambda(C_{1018,1019}) = [0.051412731471734235389 +/- 1.84e-22] + [+/- 2.70e-175]*I
Lambdaplane[2040] - Lambda(C_{1019,1019}) = [0.051400300311613212640 +/- 6.07e-22] + [+/- 4.31e-175]*I
Lambdaplane[2041] - Lambda(C_{1019,1020}) = [0.051387878162952514819 +/- 6.09e-22] + [+/- 3.79e-175]*I
Lambdaplane[2042] - Lambda(C_{1020,1020}) = [0.051375465029866728149 +/- 1.94e-22] + [+/- 3.32e-175]*I
Lambdaplane[2043] - Lambda(C_{1020,1021}) = [0.051363060882573773972 +/- 2.39e-22] + [+/- 1.69e-175]*I
Lambdaplane[2044] - Lambda(C_{1021,1021}) = [0.051350665736916092111 +/- 2.23e-22] + [+/- 2.44e-176]*I
Lambdaplane[2045] - Lambda(C_{1021,1022}) = [0.051338279553359955904 +/- 2.57e-22] + [+/- 8.65e-176]*I
Lambdaplane[2046] - Lambda(C_{1022,1022}) = [0.051325902343043081610 +/- 3.00e-22] + [+/- 1.42e-175]*I
Lambdaplane[2047] - Lambda(C_{1022,1023}) = [0.051313534077849062793 +/- 4.14e-22] + [+/- 4.44e-30]*I
Lambdaplane[2048] - Lambda(C_{1023,1023}) = [0.051301174763892814690 +/- 4.11e-22] + [+/- 8.35e-30]*I
Lambdaplane[2049] - Lambda(C_{1023,1024}) = [0.051288824373412498649 +/- 3.24e-22] + [+/- 8.25e-30]*I
Lambdaplane[2050] - Lambda(C_{1024,1024}) = [0.051276482912556956301 +/- 4.04e-22] + [+/- 8.14e-30]*I
Lambdaplane[2051] - Lambda(C_{1024,1025}) = [0.051264150353602777776 +/- 6.62e-22] + [+/- 2.19e-29]*I
Lambdaplane[2052] - Lambda(C_{1025,1025}) = [0.051251826702416756088 +/- 5.62e-22] + [+/- 3.39e-29]*I
Lambdaplane[2053] - Lambda(C_{1025,1026}) = [0.051239511930996875376 +/- 2.46e-22] + [+/- 3.76e-29]*I
Lambdaplane[2054] - Lambda(C_{1026,1026}) = [0.051227206050025829847 +/- 5.42e-22] + [+/- 4.08e-29]*I
Lambdaplane[2055] - Lambda(C_{1026,1027}) = [0.051214909025498078738 +/- 5.93e-22] + [+/- 2.68e-26]*I
Lambdaplane[2056] - Lambda(C_{1027,1027}) = [0.051202620867187461442 +/- 4.94e-22] + [+/- 5.03e-26]*I
Lambdaplane[2057] - Lambda(C_{1027,1028}) = [0.051190341545591828364 +/- 5.63e-22] + [+/- 2.37e-26]*I
Lambdaplane[2058] - Lambda(C_{1028,1028}) = [0.051178071069269260932 +/- 3.95e-22] + [+/- 3.14e-29]*I
Lambdaplane[2059] - Lambda(C_{1028,1029}) = [0.051165809407494311780 +/- 3.06e-22] + [+/- 3.48e-29]*I
Lambdaplane[2060] - Lambda(C_{1029,1029}) = [0.051153556572728102826 +/- 4.25e-22] + [+/- 3.77e-29]*I
Lambdaplane[2061] - Lambda(C_{1029,1030}) = [0.051141312532713069474 +/- 6.13e-22] + [+/- 2.15e-29]*I
Lambdaplane[2062] - Lambda(C_{1030,1030}) = [0.051129077292628042791 +/- 2.16e-22] + [+/- 6.98e-30]*I
Lambdaplane[2063] - Lambda(C_{1030,1031}) = [0.051116850829250323210 +/- 3.91e-22] + [+/- 1.87e-29]*I
Lambdaplane[2064] - Lambda(C_{1031,1031}) = [0.051104633145605255591 +/- 4.17e-22] + [+/- 2.91e-29]*I
Lambdaplane[2065] - Lambda(C_{1031,1032}) = [0.051092424216321695229 +/- 6.20e-22] + [+/- 3.22e-29]*I
Lambdaplane[2066] - Lambda(C_{1032,1032}) = [0.051080224047411208105 +/- 2.27e-22] + [+/- 3.49e-29]*I
Lambdaplane[2067] - Lambda(C_{1032,1033}) = [0.051068032605576970365 +/- 1.91e-22] + [+/- 1.99e-29]*I
Lambdaplane[2068] - Lambda(C_{1033,1033}) = [0.051055849910448901963 +/- 3.90e-22] + [+/- 6.46e-30]*I
Lambdaplane[2069] - Lambda(C_{1033,1034}) = [0.051043675920488285500 +/- 2.62e-22] + [+/- 1.74e-29]*I
Lambdaplane[2070] - Lambda(C_{1034,1034}) = [0.051031510652257399360 +/- 4.13e-22] + [+/- 2.69e-29]*I
Lambdaplane[2071] - Lambda(C_{1034,1035}) = [0.051019354077549315416 +/- 3.46e-22] + [+/- 2.99e-29]*I
Lambdaplane[2072] - Lambda(C_{1035,1035}) = [0.051007206198598345841 +/- 1.70e-22] + [+/- 3.24e-29]*I
Lambdaplane[2073] - Lambda(C_{1035,1036}) = [0.050995066983794333353 +/- 5.39e-22] + [+/- 1.84e-29]*I
Lambdaplane[2074] - Lambda(C_{1036,1036}) = [0.050982936453622918473 +/- 5.73e-22] + [+/- 5.98e-30]*I
Lambdaplane[2075] - Lambda(C_{1036,1037}) = [0.050970814572791259738 +/- 7.19e-22] + [+/- 1.61e-29]*I
Lambdaplane[2076] - Lambda(C_{1037,1037}) = [0.050958701346812774272 +/- 4.25e-22] + [+/- 2.49e-29]*I
Lambdaplane[2077] - Lambda(C_{1037,1038}) = [0.050946596747371106739 +/- 5.54e-22] + [+/- 2.76e-29]*I
Lambdaplane[2078] - Lambda(C_{1038,1038}) = [0.050934500781175842153 +/- 5.58e-22] + [+/- 3.00e-29]*I
Lambdaplane[2079] - Lambda(C_{1038,1039}) = [0.050922413426625676736 +/- 3.07e-22] + [+/- 1.71e-29]*I
Lambdaplane[2080] - Lambda(C_{1039,1039}) = [0.050910334691349356118 +/- 1.45e-22] + [+/- 5.54e-30]*I
Lambdaplane[2081] - Lambda(C_{1039,1040}) = [0.050898264538114807447 +/- 2.86e-22] + [+/- 1.49e-29]*I
Lambdaplane[2082] - Lambda(C_{1040,1040}) = [0.050886202986194511608 +/- 5.89e-22] + [+/- 2.31e-29]*I
Lambdaplane[2083] - Lambda(C_{1040,1041}) = [0.050874149993433445459 +/- 4.55e-22] + [+/- 2.56e-29]*I
Lambdaplane[2084] - Lambda(C_{1041,1041}) = [0.050862105584967976658 +/- 1.29e-22] + [+/- 2.77e-29]*I
Lambdaplane[2085] - Lambda(C_{1041,1042}) = [0.050850069713412901612 +/- 2.40e-22] + [+/- 1.58e-29]*I
Lambdaplane[2086] - Lambda(C_{1042,1042}) = [0.050838042403952341482 +/- 5.63e-22] + [+/- 5.13e-30]*I
Lambdaplane[2087] - Lambda(C_{1042,1043}) = [0.050826023620284711812 +/- 7.29e-22] + [+/- 1.38e-29]*I
Lambdaplane[2088] - Lambda(C_{1043,1043}) = [0.050814013370727921829 +/- 6.12e-22] + [+/- 2.14e-29]*I
Lambdaplane[2089] - Lambda(C_{1043,1044}) = [0.050802011624238184542 +/- 2.59e-22] + [+/- 2.37e-29]*I
Lambdaplane[2090] - Lambda(C_{1044,1044}) = [0.050790018394128854028 +/- 5.34e-22] + [+/- 2.57e-29]*I
Lambdaplane[2091] - Lambda(C_{1044,1045}) = [0.050778033648799157141 +/- 3.63e-22] + [+/- 1.46e-29]*I
Lambdaplane[2092] - Lambda(C_{1045,1045}) = [0.050766057400727485812 +/- 2.83e-22] + [+/- 4.75e-30]*I
Lambdaplane[2093] - Lambda(C_{1045,1046}) = [0.050754089617461380066 +/- 4.74e-22] + [+/- 1.28e-29]*I
Lambdaplane[2094] - Lambda(C_{1046,1046}) = [0.050742130310349722230 +/- 6.28e-22] + [+/- 1.98e-29]*I
Lambdaplane[2095] - Lambda(C_{1046,1047}) = [0.050730179445792854657 +/- 2.01e-22] + [+/- 2.19e-29]*I
Lambdaplane[2096] - Lambda(C_{1047,1047}) = [0.050718237039294916570 +/- 5.65e-22] + [+/- 2.38e-29]*I
Lambdaplane[2097] - Lambda(C_{1047,1048}) = [0.050706303055824600563 +/- 4.25e-22] + [+/- 1.35e-29]*I
Lambdaplane[2098] - Lambda(C_{1048,1048}) = [0.050694377509184791566 +/- 2.35e-22] + [+/- 4.39e-30]*I
Lambdaplane[2099] - Lambda(C_{1048,1049}) = [0.050682460368207418603 +/- 5.73e-22] + [+/- 1.18e-29]*I
Lambdaplane[2100] - Lambda(C_{1049,1049}) = [0.050670551639113072978 +/- 6.09e-22] + [+/- 1.83e-29]*I
Lambdaplane[2101] - Lambda(C_{1049,1050}) = [0.050658651299914757621 +/- 5.90e-22] + [+/- 2.03e-29]*I
Lambdaplane[2102] - Lambda(C_{1050,1050}) = [0.050646759354552932612 +/- 3.88e-22] + [+/- 2.20e-29]*I
Lambdaplane[2103] - Lambda(C_{1050,1051}) = [0.050634875778762745156 +/- 7.11e-22] + [+/- 1.25e-29]*I
Lambdaplane[2104] - Lambda(C_{1051,1051}) = [0.050623000579517777735 +/- 6.27e-22] + [+/- 4.07e-30]*I
Lambdaplane[2105] - Lambda(C_{1051,1052}) = [0.050611133724371968382 +/- 4.57e-22] + [+/- 1.09e-29]*I
Lambdaplane[2106] - Lambda(C_{1052,1052}) = [0.050599275223048528441 +/- 3.84e-22] + [+/- 1.70e-29]*I
Lambdaplane[2107] - Lambda(C_{1052,1053}) = [0.050587425051475134718 +/- 3.68e-22] + [+/- 1.88e-29]*I
Lambdaplane[2108] - Lambda(C_{1053,1053}) = [0.050575583216248377301 +/- 2.69e-22] + [+/- 2.04e-29]*I
Lambdaplane[2109] - Lambda(C_{1053,1054}) = [0.050563749690160890401 +/- 2.38e-22] + [+/- 6.50e-26]*I
Lambdaplane[2110] - Lambda(C_{1054,1054}) = [0.050551924482017334399 +/- 4.25e-22] + [+/- 3.77e-30]*I
Lambdaplane[2111] - Lambda(C_{1054,1055}) = [0.050540107555545815250 +/- 3.79e-22] + [+/- 5.76e-26]*I
Lambdaplane[2112] - Lambda(C_{1055,1055}) = [0.050528298932760303853 +/- 4.90e-22] + [+/- 1.57e-29]*I
Lambdaplane[2113] - Lambda(C_{1055,1056}) = [0.050516498579324711171 +/- 2.82e-22] + [+/- 1.74e-29]*I
Lambdaplane[2114] - Lambda(C_{1056,1056}) = [0.050504706501997770124 +/- 4.17e-22] + [+/- 1.89e-29]*I
Lambdaplane[2115] - Lambda(C_{1056,1057}) = [0.050492922673735236990 +/- 2.61e-22] + [+/- 1.08e-29]*I
Lambdaplane[2116] - Lambda(C_{1057,1057}) = [0.050481147108343275883 +/- 1.52e-22] + [+/- 3.49e-30]*I
Lambdaplane[2117] - Lambda(C_{1057,1058}) = [0.050469379768854605930 +/- 5.24e-22] + [+/- 9.34e-30]*I
Lambdaplane[2118] - Lambda(C_{1058,1058}) = [0.050457620670195155845 +/- 5.82e-22] + [+/- 1.45e-29]*I
Lambdaplane[2119] - Lambda(C_{1058,1059}) = [0.050445869782167830779 +/- 2.78e-22] + [+/- 1.61e-29]*I
Lambdaplane[2120] - Lambda(C_{1059,1059}) = [0.050434127114889905026 +/- 1.66e-22] + [+/- 1.75e-29]*I
Lambdaplane[2121] - Lambda(C_{1059,1060}) = [0.050422392639005156767 +/- 4.01e-22] + [+/- 9.92e-30]*I
Lambdaplane[2122] - Lambda(C_{1060,1060}) = [0.050410666370895162529 +/- 6.06e-22] + [+/- 3.23e-30]*I
Lambdaplane[2123] - Lambda(C_{1060,1061}) = [0.050398948270415333959 +/- 2.66e-22] + [+/- 8.65e-30]*I
Lambdaplane[2124] - Lambda(C_{1061,1061}) = [0.050387238354257780195 +/- 1.86e-22] + [+/- 1.35e-29]*I
Lambdaplane[2125] - Lambda(C_{1061,1062}) = [0.050375536588252092330 +/- 7.32e-22] + [+/- 1.49e-29]*I
Lambdaplane[2126] - Lambda(C_{1062,1062}) = [0.050363842989145600045 +/- 4.38e-22] + [+/- 1.62e-29]*I
Lambdaplane[2127] - Lambda(C_{1062,1063}) = [0.050352157522798618436 +/- 4.38e-22] + [+/- 9.18e-30]*I
Lambdaplane[2128] - Lambda(C_{1063,1063}) = [0.050340480200038542891 +/- 3.24e-22] + [+/- 2.99e-30]*I
Lambdaplane[2129] - Lambda(C_{1063,1064}) = [0.050328810997897911057 +/- 6.52e-22] + [+/- 8.01e-30]*I
Lambdaplane[2130] - Lambda(C_{1064,1064}) = [0.050317149921011481163 +/- 3.47e-22] + [+/- 1.25e-29]*I
Lambdaplane[2131] - Lambda(C_{1064,1065}) = [0.050305496940200860451 +/- 2.94e-22] + [+/- 1.38e-29]*I
Lambdaplane[2132] - Lambda(C_{1065,1065}) = [0.050293852065045094009 +/- 4.56e-22] + [+/- 1.50e-29]*I
Lambdaplane[2133] - Lambda(C_{1065,1066}) = [0.050282215265595691459 +/- 6.52e-22] + [+/- 8.50e-30]*I
Lambdaplane[2134] - Lambda(C_{1066,1066}) = [0.050270586556133710310 +/- 5.59e-22] + [+/- 2.77e-30]*I
Lambdaplane[2135] - Lambda(C_{1066,1067}) = [0.050258965911416574204 +/- 3.21e-22] + [+/- 7.41e-30]*I
Lambdaplane[2136] - Lambda(C_{1067,1067}) = [0.050247353332979101635 +/- 1.44e-22] + [+/- 1.15e-29]*I
Lambdaplane[2137] - Lambda(C_{1067,1068}) = [0.050235748794273779865 +/- 7.27e-22] + [+/- 1.28e-29]*I
Lambdaplane[2138] - Lambda(C_{1068,1068}) = [0.050224152306749947532 +/- 5.62e-22] + [+/- 1.39e-29]*I
Lambdaplane[2139] - Lambda(C_{1068,1069}) = [0.050212563842306617232 +/- 5.14e-22] + [+/- 7.87e-30]*I
Lambdaplane[2140] - Lambda(C_{1069,1069}) = [0.050200983410581083615 +/- 3.67e-22] + [+/- 2.56e-30]*I
Lambdaplane[2141] - Lambda(C_{1069,1070}) = [0.050189410981645684534 +/- 7.32e-22] + [+/- 6.86e-30]*I
Lambdaplane[2142] - Lambda(C_{1070,1070}) = [0.050177846568815657666 +/- 2.75e-22] + [+/- 1.07e-29]*I
Lambdaplane[2143] - Lambda(C_{1070,1071}) = [0.050166290140074736197 +/- 2.75e-22] + [+/- 1.19e-29]*I
Lambdaplane[2144] - Lambda(C_{1071,1071}) = [0.050154741706399247053 +/- 2.31e-22] + [+/- 1.29e-29]*I
Lambdaplane[2145] - Lambda(C_{1071,1072}) = [0.050143201239184740295 +/- 6.38e-22] + [+/- 7.29e-30]*I
Lambdaplane[2146] - Lambda(C_{1072,1072}) = [0.050131668752585189342 +/- 3.64e-22] + [+/- 2.37e-30]*I
Lambdaplane[2147] - Lambda(C_{1072,1073}) = [0.050120144209606512284 +/- 5.36e-22] + [+/- 6.35e-30]*I
Lambdaplane[2148] - Lambda(C_{1073,1073}) = [0.050108627627321131991 +/- 2.20e-22] + [+/- 9.86e-30]*I
Lambdaplane[2149] - Lambda(C_{1073,1074}) = [0.050097118977426471163 +/- 6.88e-22] + [+/- 1.10e-29]*I
Lambdaplane[2150] - Lambda(C_{1074,1074}) = [0.050085618268099397269 +/- 5.98e-22] + [+/- 1.19e-29]*I
Lambdaplane[2151] - Lambda(C_{1074,1075}) = [0.050074125467897987400 +/- 1.98e-22] + [+/- 6.74e-30]*I
Lambdaplane[2152] - Lambda(C_{1075,1075}) = [0.050062640593208152704 +/- 4.86e-22] + [+/- 2.20e-30]*I
Lambdaplane[2153] - Lambda(C_{1075,1076}) = [0.050051163609195209728 +/- 3.96e-22] + [+/- 5.88e-30]*I
Lambdaplane[2154] - Lambda(C_{1076,1076}) = [0.050039694534421795742 +/- 4.83e-22] + [+/- 9.12e-30]*I
Lambdaplane[2155] - Lambda(C_{1076,1077}) = [0.050028233330394348967 +/- 5.25e-22] + [+/- 1.02e-29]*I
Lambdaplane[2156] - Lambda(C_{1077,1077}) = [0.050016780011783167419 +/- 3.29e-22] + [+/- 1.10e-29]*I
Lambdaplane[2157] - Lambda(C_{1077,1078}) = [0.050005334553626352716 +/- 6.65e-22] + [+/- 6.24e-30]*I
Lambdaplane[2158] - Lambda(C_{1078,1078}) = [0.049993896966459253974 +/- 3.73e-22] + [+/- 2.03e-30]*I
Lambdaplane[2159] - Lambda(C_{1078,1079}) = [0.049982467215331731891 +/- 7.21e-22] + [+/- 5.44e-30]*I
Lambdaplane[2160] - Lambda(C_{1079,1079}) = [0.049971045312187925191 +/- 5.44e-22] + [+/- 8.45e-30]*I
Lambdaplane[2161] - Lambda(C_{1079,1080}) = [0.049959631235149911079 +/- 4.24e-22] + [+/- 9.37e-30]*I
Lambdaplane[2162] - Lambda(C_{1080,1080}) = [0.049948224991511551571 +/- 5.87e-22] + [+/- 1.02e-29]*I
Lambdaplane[2163] - Lambda(C_{1080,1081}) = [0.049936826548881693420 +/- 4.68e-22] + [+/- 1.73e-27]*I
Lambdaplane[2164] - Lambda(C_{1081,1081}) = [0.049925435921313569838 +/- 4.30e-22] + [+/- 3.25e-27]*I
Lambdaplane[2165] - Lambda(C_{1081,1082}) = [0.049914053077327695690 +/- 4.00e-22] + [+/- 1.54e-27]*I
Lambdaplane[2166] - Lambda(C_{1082,1082}) = [0.049902678031664237937 +/- 4.57e-22] + [+/- 7.82e-30]*I
Lambdaplane[2167] - Lambda(C_{1082,1083}) = [0.049891310753513297948 +/- 5.84e-22] + [+/- 8.68e-30]*I
Lambdaplane[2168] - Lambda(C_{1083,1083}) = [0.049879951258060035273 +/- 4.49e-22] + [+/- 9.40e-30]*I
Lambdaplane[2169] - Lambda(C_{1083,1084}) = [0.049868599509050063212 +/- 6.73e-22] + [+/- 5.35e-30]*I
Lambdaplane[2170] - Lambda(C_{1084,1084}) = [0.049857255521858865337 +/- 3.31e-22] + [+/- 1.74e-30]*I
Lambdaplane[2171] - Lambda(C_{1084,1085}) = [0.049845919266274773294 +/- 3.61e-22] + [+/- 4.67e-30]*I
Lambdaplane[2172] - Lambda(C_{1085,1085}) = [0.049834590757632397941 +/- 1.96e-22] + [+/- 7.24e-30]*I
Lambdaplane[2173] - Lambda(C_{1085,1086}) = [0.049823269965659470153 +/- 4.79e-22] + [+/- 8.03e-30]*I
Lambdaplane[2174] - Lambda(C_{1086,1086}) = [0.049811956893622892261 +/- 4.94e-22] + [+/- 8.70e-30]*I
Lambdaplane[2175] - Lambda(C_{1086,1087}) = [0.049800651522711908726 +/- 7.35e-22] + [+/- 4.95e-30]*I
Lambdaplane[2176] - Lambda(C_{1087,1087}) = [0.049789353861547472848 +/- 4.84e-22] + [+/- 1.61e-30]*I
Lambdaplane[2177] - Lambda(C_{1087,1088}) = [0.049778063878989270300 +/- 7.09e-22] + [+/- 4.32e-30]*I
Lambdaplane[2178] - Lambda(C_{1088,1088}) = [0.049766781588771110385 +/- 1.66e-22] + [+/- 6.70e-30]*I
Lambdaplane[2179] - Lambda(C_{1088,1089}) = [0.049755506964867625750 +/- 5.34e-22] + [+/- 7.43e-30]*I
Lambdaplane[2180] - Lambda(C_{1089,1089}) = [0.049744240008172985860 +/- 1.68e-22] + [+/- 8.06e-30]*I
Lambdaplane[2181] - Lambda(C_{1089,1090}) = [0.049732980697534153010 +/- 3.53e-22] + [+/- 4.58e-30]*I
Lambdaplane[2182] - Lambda(C_{1090,1090}) = [0.049721729044409613918 +/- 3.53e-22] + [+/- 1.49e-30]*I
Lambdaplane[2183] - Lambda(C_{1090,1091}) = [0.049710485020468313765 +/- 3.40e-22] + [+/- 4.00e-30]*I
Lambdaplane[2184] - Lambda(C_{1091,1091}) = [0.049699248635666710694 +/- 3.71e-22] + [+/- 6.20e-30]*I
Lambdaplane[2185] - Lambda(C_{1091,1092}) = [0.049688019860155383896 +/- 7.46e-22] + [+/- 6.88e-30]*I
Lambdaplane[2186] - Lambda(C_{1092,1092}) = [0.049676798708080812846 +/- 4.23e-22] + [+/- 7.46e-30]*I
Lambdaplane[2187] - Lambda(C_{1092,1093}) = [0.049665585147838752298 +/- 6.82e-22] + [+/- 4.24e-30]*I
Lambdaplane[2188] - Lambda(C_{1093,1093}) = [0.049654379191597591978 +/- 4.77e-22] + [+/- 1.38e-30]*I
Lambdaplane[2189] - Lambda(C_{1093,1094}) = [0.049643180817653008952 +/- 4.85e-22] + [+/- 3.70e-30]*I
Lambdaplane[2190] - Lambda(C_{1094,1094}) = [0.049631990024058436099 +/- 5.20e-22] + [+/- 5.74e-30]*I
Lambdaplane[2191] - Lambda(C_{1094,1095}) = [0.049620806792831905685 +/- 5.44e-22] + [+/- 6.37e-30]*I
Lambdaplane[2192] - Lambda(C_{1095,1095}) = [0.049609631131474130151 +/- 5.45e-22] + [+/- 6.90e-30]*I
Lambdaplane[2193] - Lambda(C_{1095,1096}) = [0.049598463013591293728 +/- 4.92e-22] + [+/- 3.93e-30]*I
Lambdaplane[2194] - Lambda(C_{1096,1096}) = [0.049587302449953329820 +/- 3.15e-22] + [+/- 1.28e-30]*I
Lambdaplane[2195] - Lambda(C_{1096,1097}) = [0.049576149411463552193 +/- 2.37e-22] + [+/- 3.43e-30]*I
Lambdaplane[2196] - Lambda(C_{1097,1097}) = [0.049565003905958174108 +/- 3.27e-22] + [+/- 5.31e-30]*I
Lambdaplane[2197] - Lambda(C_{1097,1098}) = [0.049553865907370250906 +/- 3.36e-22] + [+/- 5.90e-30]*I
Lambdaplane[2198] - Lambda(C_{1098,1098}) = [0.049542735432339576312 +/- 3.36e-22] + [+/- 6.39e-30]*I
Lambdaplane[2199] - Lambda(C_{1098,1099}) = [0.049531612451636800994 +/- 6.86e-22] + [+/- 3.64e-30]*I
Lambdaplane[2200] - Lambda(C_{1099,1099}) = [0.049520496966523846205 +/- 3.57e-22] + [+/- 1.19e-30]*I
Lambdaplane[2201] - Lambda(C_{1099,1100}) = [0.049509388962333300453 +/- 5.79e-22] + [+/- 3.17e-30]*I
Lambdaplane[2202] - Lambda(C_{1100,1100}) = [0.049498288442689869647 +/- 4.61e-22] + [+/- 4.92e-30]*I
Lambdaplane[2203] - Lambda(C_{1100,1101}) = [0.049487195377288545926 +/- 5.65e-22] + [+/- 5.46e-30]*I
Lambdaplane[2204] - Lambda(C_{1101,1101}) = [0.049476109783892793800 +/- 1.50e-22] + [+/- 5.92e-30]*I
Lambdaplane[2205] - Lambda(C_{1101,1102}) = [0.049465031628319046483 +/- 2.68e-22] + [+/- 3.37e-30]*I
Lambdaplane[2206] - Lambda(C_{1102,1102}) = [0.049453960930258977143 +/- 2.69e-22] + [+/- 1.10e-30]*I
Lambdaplane[2207] - Lambda(C_{1102,1103}) = [0.049442897651407820738 +/- 5.82e-22] + [+/- 2.94e-30]*I
Lambdaplane[2208] - Lambda(C_{1103,1103}) = [0.049431841813159166003 +/- 3.94e-22] + [+/- 4.55e-30]*I
Lambdaplane[2209] - Lambda(C_{1103,1104}) = [0.049420793378876774237 +/- 3.67e-22] + [+/- 5.05e-30]*I
Lambdaplane[2210] - Lambda(C_{1104,1104}) = [0.049409752365404392800 +/- 3.54e-22] + [+/- 5.48e-30]*I
Lambdaplane[2211] - Lambda(C_{1104,1105}) = [0.049398718743587784066 +/- 6.47e-22] + [+/- 3.12e-30]*I
Lambdaplane[2212] - Lambda(C_{1105,1105}) = [0.049387692525489305855 +/- 4.10e-22] + [+/- 1.02e-30]*I
Lambdaplane[2213] - Lambda(C_{1105,1106}) = [0.049376673677138489190 +/- 5.27e-22] + [+/- 7.90e-26]*I
Lambdaplane[2214] - Lambda(C_{1106,1106}) = [0.049365662217666353542 +/- 4.94e-22] + [+/- 4.21e-30]*I
Lambdaplane[2215] - Lambda(C_{1106,1107}) = [0.049354658120168027245 +/- 6.97e-22] + [+/- 4.68e-30]*I
Lambdaplane[2216] - Lambda(C_{1107,1107}) = [0.049343661386421680460 +/- 6.29e-22] + [+/- 5.07e-30]*I
Lambdaplane[2217] - Lambda(C_{1107,1108}) = [0.049332671996362712681 +/- 2.50e-22] + [+/- 8.63e-28]*I
Lambdaplane[2218] - Lambda(C_{1108,1108}) = [0.049321689958404383030 +/- 4.01e-22] + [+/- 1.62e-27]*I
Lambdaplane[2219] - Lambda(C_{1108,1109}) = [0.049310715253071624505 +/- 3.84e-22] + [+/- 7.64e-28]*I
Lambdaplane[2220] - Lambda(C_{1109,1109}) = [0.049299747876990545362 +/- 3.82e-22] + [+/- 3.90e-30]*I
Lambdaplane[2221] - Lambda(C_{1109,1110}) = [0.049288787811032853198 +/- 4.71e-22] + [+/- 4.33e-30]*I
Lambdaplane[2222] - Lambda(C_{1110,1110}) = [0.049277835070191413501 +/- 5.08e-22] + [+/- 4.69e-30]*I
Lambdaplane[2223] - Lambda(C_{1110,1111}) = [0.049266889617232714067 +/- 3.43e-22] + [+/- 7.65e-26]*I
Lambdaplane[2224] - Lambda(C_{1111,1111}) = [0.049255951467064500348 +/- 4.86e-22] + [+/- 8.67e-31]*I
Lambdaplane[2225] - Lambda(C_{1111,1112}) = [0.049245020600631275394 +/- 5.97e-22] + [+/- 6.77e-26]*I
Lambdaplane[2226] - Lambda(C_{1112,1112}) = [0.049234097020368692493 +/- 4.00e-22] + [+/- 3.61e-30]*I
Lambdaplane[2227] - Lambda(C_{1112,1113}) = [0.049223180694709335876 +/- 4.62e-22] + [+/- 4.01e-30]*I
Lambdaplane[2228] - Lambda(C_{1113,1113}) = [0.049212271643866646484 +/- 6.20e-22] + [+/- 4.34e-30]*I
Lambdaplane[2229] - Lambda(C_{1113,1114}) = [0.049201369841863281860 +/- 4.90e-22] + [+/- 7.08e-26]*I
Lambdaplane[2230] - Lambda(C_{1114,1114}) = [0.049190475289857229868 +/- 1.91e-22] + [+/- 8.03e-31]*I
Lambdaplane[2231] - Lambda(C_{1114,1115}) = [0.049179587973354349217 +/- 4.01e-22] + [+/- 6.27e-26]*I
Lambdaplane[2232] - Lambda(C_{1115,1115}) = [0.049168707892554640260 +/- 6.19e-22] + [+/- 3.34e-30]*I
Lambdaplane[2233] - Lambda(C_{1115,1116}) = [0.049157835019759834185 +/- 3.75e-22] + [+/- 3.71e-30]*I
Lambdaplane[2234] - Lambda(C_{1116,1116}) = [0.049146969378504745407 +/- 5.59e-22] + [+/- 4.02e-30]*I
Lambdaplane[2235] - Lambda(C_{1116,1117}) = [0.049136110927656465096 +/- 2.87e-22] + [+/- 2.29e-30]*I
Lambdaplane[2236] - Lambda(C_{1117,1117}) = [0.049125259689380545527 +/- 6.01e-22] + [+/- 7.43e-31]*I
Lambdaplane[2237] - Lambda(C_{1117,1118}) = [0.049114415627270342671 +/- 6.75e-22] + [+/- 2.00e-30]*I
Lambdaplane[2238] - Lambda(C_{1118,1118}) = [0.049103578761911596871 +/- 5.39e-22] + [+/- 3.09e-30]*I
Lambdaplane[2239] - Lambda(C_{1118,1119}) = [0.049092749055273870801 +/- 6.93e-22] + [+/- 3.43e-30]*I
Lambdaplane[2240] - Lambda(C_{1119,1119}) = [0.049081926526139734583 +/- 2.06e-22] + [+/- 3.72e-30]*I
Lambdaplane[2241] - Lambda(C_{1119,1120}) = [0.049071111153120921945 +/- 6.09e-22] + [+/- 6.06e-26]*I
Lambdaplane[2242] - Lambda(C_{1120,1120}) = [0.049060302934507427145 +/- 3.65e-22] + [+/- 6.88e-31]*I
Lambdaplane[2243] - Lambda(C_{1120,1121}) = [0.049049501846863075015 +/- 5.99e-22] + [+/- 5.37e-26]*I
Lambdaplane[2244] - Lambda(C_{1121,1121}) = [0.049038707904728567346 +/- 2.79e-22] + [+/- 2.86e-30]*I
Lambdaplane[2245] - Lambda(C_{1121,1122}) = [0.049027921082431474470 +/- 5.21e-22] + [+/- 3.18e-30]*I
Lambdaplane[2246] - Lambda(C_{1122,1122}) = [0.049017141392072705387 +/- 3.49e-22] + [+/- 3.44e-30]*I
Lambdaplane[2247] - Lambda(C_{1122,1123}) = [0.049006368799330010614 +/- 6.99e-22] + [+/- 5.61e-26]*I
Lambdaplane[2248] - Lambda(C_{1123,1123}) = [0.048995603319818620027 +/- 4.13e-22] + [+/- 6.36e-31]*I
Lambdaplane[2249] - Lambda(C_{1123,1124}) = [0.048984844922715977434 +/- 5.47e-22] + [+/- 4.97e-26]*I
Lambdaplane[2250] - Lambda(C_{1124,1124}) = [0.048974093626966430645 +/- 4.49e-22] + [+/- 2.65e-30]*I
Lambdaplane[2251] - Lambda(C_{1124,1125}) = [0.048963349405061270037 +/- 3.52e-22] + [+/- 2.94e-30]*I
Lambdaplane[2252] - Lambda(C_{1125,1125}) = [0.048952612260463165633 +/- 5.97e-22] + [+/- 3.19e-30]*I
Lambdaplane[2253] - Lambda(C_{1125,1126}) = [0.048941882174966471945 +/- 2.03e-22] + [+/- 1.81e-30]*I
Lambdaplane[2254] - Lambda(C_{1126,1126}) = [0.048931159148725283192 +/- 3.63e-22] + [+/- 5.89e-31]*I
Lambdaplane[2255] - Lambda(C_{1126,1127}) = [0.048920443166445849758 +/- 4.59e-22] + [+/- 1.58e-30]*I
Lambdaplane[2256] - Lambda(C_{1127,1127}) = [0.048909734237207725227 +/- 4.68e-22] + [+/- 2.45e-30]*I
Lambdaplane[2257] - Lambda(C_{1127,1128}) = [0.048899032329767361018 +/- 6.05e-22] + [+/- 2.72e-30]*I
Lambdaplane[2258] - Lambda(C_{1128,1128}) = [0.048888337455701296208 +/- 3.98e-22] + [+/- 2.95e-30]*I
Lambdaplane[2259] - Lambda(C_{1128,1129}) = [0.048877649598727439290 +/- 3.53e-22] + [+/- 4.81e-26]*I
Lambdaplane[2260] - Lambda(C_{1129,1129}) = [0.048866968754032582359 +/- 5.24e-22] + [+/- 9.04e-26]*I
Lambdaplane[2261] - Lambda(C_{1129,1130}) = [0.048856294907637593076 +/- 3.62e-22] + [+/- 4.26e-26]*I
Lambdaplane[2262] - Lambda(C_{1130,1130}) = [0.048845628063062505555 +/- 3.36e-22] + [+/- 2.27e-30]*I
Lambdaplane[2263] - Lambda(C_{1130,1131}) = [0.048834968195947499434 +/- 5.92e-22] + [+/- 2.52e-30]*I
Lambdaplane[2264] - Lambda(C_{1131,1131}) = [0.048824315317961080743 +/- 4.86e-22] + [+/- 2.73e-30]*I
Lambdaplane[2265] - Lambda(C_{1131,1132}) = [0.048813669406651489211 +/- 6.68e-22] + [+/- 4.45e-26]*I
Lambdaplane[2266] - Lambda(C_{1132,1132}) = [0.048803030462877614248 +/- 2.82e-22] + [+/- 8.37e-26]*I
Lambdaplane[2267] - Lambda(C_{1132,1133}) = [0.048792398472151024983 +/- 5.18e-22] + [+/- 3.94e-26]*I
Lambdaplane[2268] - Lambda(C_{1133,1133}) = [0.048781773443108011974 +/- 2.45e-22] + [+/- 2.10e-30]*I
Lambdaplane[2269] - Lambda(C_{1133,1134}) = [0.048771155343961443993 +/- 6.37e-22] + [+/- 2.33e-30]*I
Lambdaplane[2270] - Lambda(C_{1134,1134}) = [0.048760544184644107119 +/- 1.94e-22] + [+/- 2.53e-30]*I
Lambdaplane[2271] - Lambda(C_{1134,1135}) = [0.048749939947224689955 +/- 4.36e-22] + [+/- 7.33e-27]*I
Lambdaplane[2272] - Lambda(C_{1135,1135}) = [0.048739342642766227487 +/- 4.97e-22] + [+/- 1.38e-26]*I
Lambdaplane[2273] - Lambda(C_{1135,1136}) = [0.048728752235586216999 +/- 3.83e-22] + [+/- 6.49e-27]*I
Lambdaplane[2274] - Lambda(C_{1136,1136}) = [0.048718168743948211721 +/- 1.82e-22] + [+/- 1.95e-30]*I
Lambdaplane[2275] - Lambda(C_{1136,1137}) = [0.048707592139363781450 +/- 3.02e-22] + [+/- 2.16e-30]*I
Lambdaplane[2276] - Lambda(C_{1137,1137}) = [0.048697022428225314969 +/- 3.49e-22] + [+/- 2.34e-30]*I
Lambdaplane[2277] - Lambda(C_{1137,1138}) = [0.048686459595361108327 +/- 4.56e-22] + [+/- 3.81e-26]*I
Lambdaplane[2278] - Lambda(C_{1138,1138}) = [0.048675903647697418879 +/- 6.40e-22] + [+/- 7.17e-26]*I
Lambdaplane[2279] - Lambda(C_{1138,1139}) = [0.048665354551647233171 +/- 6.93e-22] + [+/- 3.37e-26]*I
Lambdaplane[2280] - Lambda(C_{1139,1139}) = [0.048654812333411014226 +/- 4.47e-22] + [+/- 1.80e-30]*I
Lambdaplane[2281] - Lambda(C_{1139,1140}) = [0.048644276953398586963 +/- 6.33e-22] + [+/- 2.00e-30]*I
Lambdaplane[2282] - Lambda(C_{1140,1140}) = [0.048633748425306859457 +/- 4.48e-22] + [+/- 2.17e-30]*I
Lambdaplane[2283] - Lambda(C_{1140,1141}) = [0.048623226728638150969 +/- 4.60e-22] + [+/- 3.53e-26]*I
Lambdaplane[2284] - Lambda(C_{1141,1141}) = [0.048612711864371248850 +/- 3.27e-22] + [+/- 6.63e-26]*I
Lambdaplane[2285] - Lambda(C_{1141,1142}) = [0.048602203818280124877 +/- 3.09e-22] + [+/- 3.12e-26]*I
Lambdaplane[2286] - Lambda(C_{1142,1142}) = [0.048591702597430250148 +/- 1.80e-22] + [+/- 1.67e-30]*I
Lambdaplane[2287] - Lambda(C_{1142,1143}) = [0.048581208174656464230 +/- 5.78e-22] + [+/- 1.85e-30]*I
Lambdaplane[2288] - Lambda(C_{1143,1143}) = [0.048570720562920111574 +/- 3.67e-22] + [+/- 2.00e-30]*I
Lambdaplane[2289] - Lambda(C_{1143,1144}) = [0.048560239734597151536 +/- 3.61e-22] + [+/- 1.14e-30]*I
Lambdaplane[2290] - Lambda(C_{1144,1144}) = [0.048549765695648808630 +/- 4.05e-22] + [+/- 3.70e-31]*I
Lambdaplane[2291] - Lambda(C_{1144,1145}) = [0.048539298430521467058 +/- 3.53e-22] + [+/- 9.92e-31]*I
Lambdaplane[2292] - Lambda(C_{1145,1145}) = [0.048528837944349170927 +/- 2.30e-22] + [+/- 1.54e-30]*I
Lambdaplane[2293] - Lambda(C_{1145,1146}) = [0.048518384220755807133 +/- 3.17e-22] + [+/- 1.71e-30]*I
Lambdaplane[2294] - Lambda(C_{1146,1146}) = [0.048507937251089296109 +/- 4.35e-22] + [+/- 1.86e-30]*I
Lambdaplane[2295] - Lambda(C_{1146,1147}) = [0.048497497030700028881 +/- 4.08e-22] + [+/- 3.02e-26]*I
Lambdaplane[2296] - Lambda(C_{1147,1147}) = [0.048487063556088427859 +/- 3.31e-22] + [+/- 5.68e-26]*I
Lambdaplane[2297] - Lambda(C_{1147,1148}) = [0.048476636808629502515 +/- 7.01e-22] + [+/- 2.68e-26]*I
Lambdaplane[2298] - Lambda(C_{1148,1148}) = [0.048466216796180733893 +/- 2.48e-22] + [+/- 1.43e-30]*I
Lambdaplane[2299] - Lambda(C_{1148,1149}) = [0.048455803498714595553 +/- 3.40e-22] + [+/- 1.58e-30]*I
Lambdaplane[2300] - Lambda(C_{1149,1149}) = [0.048445396916087397213 +/- 5.39e-22] + [+/- 1.72e-30]*I
Lambdaplane[2301] - Lambda(C_{1149,1150}) = [0.048434997039478682939 +/- 3.83e-22] + [+/- 2.80e-26]*I
Lambdaplane[2302] - Lambda(C_{1150,1150}) = [0.048424603860541090355 +/- 5.38e-22] + [+/- 5.26e-26]*I
Lambdaplane[2303] - Lambda(C_{1150,1151}) = [0.048414217375089332650 +/- 5.82e-22] + [+/- 2.48e-26]*I
Lambdaplane[2304] - Lambda(C_{1151,1151}) = [0.048403837572779630976 +/- 6.14e-22] + [+/- 1.32e-30]*I
Lambdaplane[2305] - Lambda(C_{1151,1152}) = [0.048393464447464650480 +/- 3.16e-22] + [+/- 1.47e-30]*I
Lambdaplane[2306] - Lambda(C_{1152,1152}) = [0.048383097993035825691 +/- 1.59e-22] + [+/- 1.59e-30]*I
Lambdaplane[2307] - Lambda(C_{1152,1153}) = [0.048372738194761220143 +/- 3.57e-22] + [+/- 9.02e-31]*I
Lambdaplane[2308] - Lambda(C_{1153,1153}) = [0.048362385063462761509 +/- 2.64e-22] + [+/- 2.96e-31]*I
Lambdaplane[2309] - Lambda(C_{1153,1154}) = [0.048352038569188446568 +/- 4.62e-22] + [+/- 1.78e-30]*I
Lambdaplane[2310] - Lambda(C_{1154,1154}) = [0.048341698726657532458 +/- 6.01e-22] + [+/- 3.07e-30]*I
Lambdaplane[2311] - Lambda(C_{1154,1155}) = [0.048331365509806582497 +/- 3.29e-22] + [+/- 2.22e-30]*I
Lambdaplane[2312] - Lambda(C_{1155,1155}) = [0.048321038930637077573 +/- 1.53e-22] + [+/- 1.47e-30]*I
Lambdaplane[2313] - Lambda(C_{1155,1156}) = [0.048310718960341881186 +/- 6.82e-22] + [+/- 4.83e-30]*I
Lambdaplane[2314] - Lambda(C_{1156,1156}) = [0.048300405614467638999 +/- 6.35e-22] + [+/- 7.80e-30]*I
Lambdaplane[2315] - Lambda(C_{1156,1157}) = [0.048290098861274183775 +/- 4.73e-22] + [+/- 5.18e-30]*I
Lambdaplane[2316] - Lambda(C_{1157,1157}) = [0.048279798719680706343 +/- 2.46e-22] + [+/- 2.85e-30]*I
Lambdaplane[2317] - Lambda(C_{1157,1158}) = [0.048269505161300836366 +/- 2.78e-22] + [+/- 2.06e-30]*I
Lambdaplane[2318] - Lambda(C_{1158,1158}) = [0.048259218188823370571 +/- 1.96e-22] + [+/- 1.36e-30]*I
Lambdaplane[2319] - Lambda(C_{1158,1159}) = [0.048248937796471971946 +/- 6.16e-22] + [+/- 4.47e-30]*I
Lambdaplane[2320] - Lambda(C_{1159,1159}) = [0.048238663976983199577 +/- 4.02e-22] + [+/- 7.22e-30]*I
Lambdaplane[2321] - Lambda(C_{1159,1160}) = [0.048228396714625241177 +/- 4.54e-22] + [+/- 5.66e-29]*I
Lambdaplane[2322] - Lambda(C_{1160,1160}) = [0.048218136017927390747 +/- 4.14e-22] + [+/- 1.00e-28]*I
Lambdaplane[2323] - Lambda(C_{1160,1161}) = [0.048207881861007036347 +/- 3.58e-22] + [+/- 4.77e-29]*I
Lambdaplane[2324] - Lambda(C_{1161,1161}) = [0.048197634255046051963 +/- 5.51e-22] + [+/- 1.26e-30]*I
Lambdaplane[2325] - Lambda(C_{1161,1162}) = [0.048187393176810072444 +/- 6.30e-22] + [+/- 2.14e-28]*I
Lambdaplane[2326] - Lambda(C_{1162,1162}) = [0.048177158639971149522 +/- 2.84e-22] + [+/- 4.02e-28]*I
Lambdaplane[2327] - Lambda(C_{1162,1163}) = [0.048166930617261999984 +/- 3.52e-22] + [+/- 1.91e-28]*I
Lambdaplane[2328] - Lambda(C_{1163,1163}) = [0.048156709111624742512 +/- 2.22e-22] + [+/- 2.44e-30]*I
Lambdaplane[2329] - Lambda(C_{1163,1164}) = [0.048146494111121322058 +/- 2.90e-22] + [+/- 1.76e-30]*I
Lambdaplane[2330] - Lambda(C_{1164,1164}) = [0.048136285614298034758 +/- 5.70e-22] + [+/- 1.16e-30]*I
Lambdaplane[2331] - Lambda(C_{1164,1165}) = [0.048126083611358273148 +/- 2.84e-22] + [+/- 3.83e-30]*I
Lambdaplane[2332] - Lambda(C_{1165,1165}) = [0.048115888096259616937 +/- 5.24e-22] + [+/- 6.18e-30]*I
Lambdaplane[2333] - Lambda(C_{1165,1166}) = [0.048105699061170149733 +/- 5.30e-22] + [+/- 4.11e-30]*I
Lambdaplane[2334] - Lambda(C_{1166,1166}) = [0.048095516501812783900 +/- 3.42e-22] + [+/- 2.26e-30]*I
Lambdaplane[2335] - Lambda(C_{1166,1167}) = [0.048085340405604031759 +/- 6.86e-22] + [+/- 1.63e-30]*I
Lambdaplane[2336] - Lambda(C_{1167,1167}) = [0.048075170776410763197 +/- 3.99e-22] + [+/- 1.08e-30]*I
Lambdaplane[2337] - Lambda(C_{1167,1168}) = [0.048065007590156192425 +/- 3.14e-22] + [+/- 3.55e-30]*I
Lambdaplane[2338] - Lambda(C_{1168,1168}) = [0.048054850858690276026 +/- 2.71e-22] + [+/- 5.72e-30]*I
Lambdaplane[2339] - Lambda(C_{1168,1169}) = [0.048044700565936266614 +/- 3.04e-22] + [+/- 3.13e-30]*I
Lambdaplane[2340] - Lambda(C_{1169,1169}) = [0.048034556705313706791 +/- 2.70e-22] + [+/- 8.25e-31]*I
Lambdaplane[2341] - Lambda(C_{1169,1170}) = [0.048024419268571546747 +/- 4.24e-22] + [+/- 9.15e-31]*I
Lambdaplane[2342] - Lambda(C_{1170,1170}) = [0.048014288250200237550 +/- 4.77e-22] + [+/- 9.91e-31]*I
Lambdaplane[2343] - Lambda(C_{1170,1171}) = [0.048004163643052261042 +/- 6.73e-22] + [+/- 5.65e-31]*I
Lambdaplane[2344] - Lambda(C_{1171,1171}) = [0.047994045449111793959 +/- 5.31e-22] + [+/- 1.86e-31]*I
Lambdaplane[2345] - Lambda(C_{1171,1172}) = [0.047983933648993874389 +/- 5.64e-22] + [+/- 1.12e-30]*I
Lambdaplane[2346] - Lambda(C_{1172,1172}) = [0.047973828245416305723 +/- 4.28e-22] + [+/- 1.93e-30]*I
Lambdaplane[2347] - Lambda(C_{1172,1173}) = [0.047963729219734283727 +/- 5.53e-22] + [+/- 1.40e-30]*I
Lambdaplane[2348] - Lambda(C_{1173,1173}) = [0.047953636581837923514 +/- 3.84e-22] + [+/- 9.17e-31]*I
Lambdaplane[2349] - Lambda(C_{1173,1174}) = [0.047943550307057354804 +/- 7.61e-22] + [+/- 3.04e-30]*I
Lambdaplane[2350] - Lambda(C_{1174,1174}) = [0.047933470405689872143 +/- 3.34e-22] + [+/- 4.90e-30]*I
Lambdaplane[2351] - Lambda(C_{1174,1175}) = [0.047923396853461563600 +/- 6.46e-22] + [+/- 3.26e-30]*I
Lambdaplane[2352] - Lambda(C_{1175,1175}) = [0.047913329660908864791 +/- 2.75e-22] + [+/- 1.79e-30]*I
Lambdaplane[2353] - Lambda(C_{1175,1176}) = [0.047903268810612081050 +/- 6.52e-22] + [+/- 1.29e-30]*I
Lambdaplane[2354] - Lambda(C_{1176,1176}) = [0.047893214299928895770 +/- 3.30e-22] + [+/- 8.49e-31]*I
Lambdaplane[2355] - Lambda(C_{1176,1177}) = [0.047883166118129050054 +/- 3.52e-22] + [+/- 2.81e-30]*I
Lambdaplane[2356] - Lambda(C_{1177,1177}) = [0.047873124269094654870 +/- 6.14e-22] + [+/- 4.53e-30]*I
Lambdaplane[2357] - Lambda(C_{1177,1178}) = [0.047863088728726686312 +/- 2.36e-22] + [+/- 2.48e-30]*I
Lambdaplane[2358] - Lambda(C_{1178,1178}) = [0.047853059507266569105 +/- 6.44e-22] + [+/- 6.54e-31]*I
Lambdaplane[2359] - Lambda(C_{1178,1179}) = [0.047843036586986469226 +/- 3.82e-22] + [+/- 7.25e-31]*I
Lambdaplane[2360] - Lambda(C_{1179,1179}) = [0.047833019971047028920 +/- 5.31e-22] + [+/- 7.85e-31]*I
Lambdaplane[2361] - Lambda(C_{1179,1180}) = [0.047823009641277815205 +/- 5.21e-22] + [+/- 4.48e-31]*I
Lambdaplane[2362] - Lambda(C_{1180,1180}) = [0.047813005606888272452 +/- 4.93e-22] + [+/- 1.47e-31]*I
Lambdaplane[2363] - Lambda(C_{1180,1181}) = [0.047803007835769852290 +/- 3.80e-22] + [+/- 8.81e-31]*I
Lambdaplane[2364] - Lambda(C_{1181,1181}) = [0.047793016349687370530 +/- 1.94e-22] + [+/- 1.53e-30]*I
Lambdaplane[2365] - Lambda(C_{1181,1182}) = [0.047783031122420922250 +/- 7.65e-22] + [+/- 1.11e-30]*I
Lambdaplane[2366] - Lambda(C_{1182,1182}) = [0.047773052161465781345 +/- 6.09e-22] + [+/- 7.27e-31]*I
Lambdaplane[2367] - Lambda(C_{1182,1183}) = [0.047763079446323424574 +/- 3.40e-22] + [+/- 2.41e-30]*I
Lambdaplane[2368] - Lambda(C_{1183,1183}) = [0.047753112990071206155 +/- 3.12e-22] + [+/- 3.88e-30]*I
Lambdaplane[2369] - Lambda(C_{1183,1184}) = [0.047743152757720325544 +/- 3.49e-22] + [+/- 2.58e-30]*I
Lambdaplane[2370] - Lambda(C_{1184,1184}) = [0.047733198767762631219 +/- 3.95e-22] + [+/- 1.42e-30]*I
Lambdaplane[2371] - Lambda(C_{1184,1185}) = [0.047723251004012207127 +/- 5.46e-22] + [+/- 1.03e-30]*I
Lambdaplane[2372] - Lambda(C_{1185,1185}) = [0.047713309456737756933 +/- 3.65e-22] + [+/- 6.73e-31]*I
Lambdaplane[2373] - Lambda(C_{1185,1186}) = [0.047703374121710647623 +/- 4.94e-22] + [+/- 2.23e-30]*I
Lambdaplane[2374] - Lambda(C_{1186,1186}) = [0.047693445007715979105 +/- 5.96e-22] + [+/- 3.59e-30]*I
Lambdaplane[2375] - Lambda(C_{1186,1187}) = [0.047683522075371948385 +/- 3.51e-22] + [+/- 2.82e-29]*I
Lambdaplane[2376] - Lambda(C_{1187,1187}) = [0.047673605351832274200 +/- 1.64e-22] + [+/- 4.98e-29]*I
Lambdaplane[2377] - Lambda(C_{1187,1188}) = [0.047663694809372104284 +/- 4.72e-22] + [+/- 2.37e-29]*I
Lambdaplane[2378] - Lambda(C_{1188,1188}) = [0.047653790453063289676 +/- 5.97e-22] + [+/- 6.22e-31]*I
Lambdaplane[2379] - Lambda(C_{1188,1189}) = [0.047643892266685068839 +/- 4.19e-22] + [+/- 1.07e-28]*I
Lambdaplane[2380] - Lambda(C_{1189,1189}) = [0.047634000253211076725 +/- 5.26e-22] + [+/- 2.00e-28]*I
Lambdaplane[2381] - Lambda(C_{1189,1190}) = [0.047624114394320452044 +/- 3.73e-22] + [+/- 9.45e-29]*I
Lambdaplane[2382] - Lambda(C_{1190,1190}) = [0.047614234704211642550 +/- 1.61e-22] + [+/- 1.21e-30]*I
Lambdaplane[2383] - Lambda(C_{1190,1191}) = [0.047604361148808585020 +/- 2.57e-22] + [+/- 8.75e-31]*I
Lambdaplane[2384] - Lambda(C_{1191,1191}) = [0.047594493753393623331 +/- 5.58e-22] + [+/- 5.76e-31]*I
Lambdaplane[2385] - Lambda(C_{1191,1192}) = [0.047584632481449221734 +/- 4.55e-22] + [+/- 1.91e-30]*I
Lambdaplane[2386] - Lambda(C_{1192,1192}) = [0.047574777342163668672 +/- 1.98e-22] + [+/- 3.08e-30]*I
Lambdaplane[2387] - Lambda(C_{1192,1193}) = [0.047564928330225665106 +/- 2.94e-22] + [+/- 2.04e-30]*I
Lambdaplane[2388] - Lambda(C_{1193,1193}) = [0.047555085438558249016 +/- 1.79e-22] + [+/- 1.12e-30]*I
Lambdaplane[2389] - Lambda(C_{1193,1194}) = [0.047545248645555791456 +/- 4.11e-22] + [+/- 8.10e-31]*I
Lambdaplane[2390] - Lambda(C_{1194,1194}) = [0.047535417975092416613 +/- 1.83e-22] + [+/- 5.33e-31]*I
Lambdaplane[2391] - Lambda(C_{1194,1195}) = [0.047525593389096098543 +/- 6.41e-22] + [+/- 1.77e-30]*I
Lambdaplane[2392] - Lambda(C_{1195,1195}) = [0.047515774901593406256 +/- 2.68e-22] + [+/- 2.85e-30]*I
Lambdaplane[2393] - Lambda(C_{1195,1196}) = [0.047505962498567623200 +/- 6.84e-22] + [+/- 1.56e-30]*I
Lambdaplane[2394] - Lambda(C_{1196,1196}) = [0.047496156177243026158 +/- 3.33e-22] + [+/- 4.10e-31]*I
Lambdaplane[2395] - Lambda(C_{1196,1197}) = [0.047486355927163612949 +/- 4.67e-22] + [+/- 4.55e-31]*I
Lambdaplane[2396] - Lambda(C_{1197,1197}) = [0.047476561748951009387 +/- 4.27e-22] + [+/- 4.93e-31]*I
Lambdaplane[2397] - Lambda(C_{1197,1198}) = [0.047466773621950865880 +/- 3.04e-22] + [+/- 2.81e-31]*I
Lambdaplane[2398] - Lambda(C_{1198,1198}) = [0.047456991563653961243 +/- 2.38e-22] + [+/- 9.22e-32]*I
Lambdaplane[2399] - Lambda(C_{1198,1199}) = [0.047447215543038203767 +/- 3.70e-22] + [+/- 5.53e-31]*I
Lambdaplane[2400] - Lambda(C_{1199,1199}) = [0.047437445573888021319 +/- 5.52e-22] + [+/- 9.59e-31]*I
Lambdaplane[2401] - Lambda(C_{1199,1200}) = [0.047427681628263414766 +/- 3.77e-22] + [+/- 6.93e-31]*I
Lambdaplane[2402] - Lambda(C_{1200,1200}) = [0.047417923722910045863 +/- 2.75e-22] + [+/- 4.56e-31]*I
Lambdaplane[2403] - Lambda(C_{1200,1201}) = [0.047408171832833668022 +/- 2.79e-22] + [+/- 1.51e-30]*I
Lambdaplane[2404] - Lambda(C_{1201,1201}) = [0.047398425970763409389 +/- 2.74e-22] + [+/- 2.44e-30]*I
Lambdaplane[2405] - Lambda(C_{1201,1202}) = [0.047388686114501384830 +/- 4.11e-22] + [+/- 1.62e-30]*I
Lambdaplane[2406] - Lambda(C_{1202,1202}) = [0.047378952265743964707 +/- 2.64e-22] + [+/- 8.87e-31]*I
Lambdaplane[2407] - Lambda(C_{1202,1203}) = [0.047369224404927157616 +/- 2.94e-22] + [+/- 6.42e-31]*I
Lambdaplane[2408] - Lambda(C_{1203,1203}) = [0.047359502549952167151 +/- 3.21e-22] + [+/- 4.22e-31]*I
Lambdaplane[2409] - Lambda(C_{1203,1204}) = [0.047349786676914170121 +/- 3.25e-22] + [+/- 1.40e-30]*I
Lambdaplane[2410] - Lambda(C_{1204,1204}) = [0.047340076785493771550 +/- 2.30e-22] + [+/- 2.26e-30]*I
Lambdaplane[2411] - Lambda(C_{1204,1205}) = [0.047330372860982094359 +/- 5.57e-22] + [+/- 1.24e-30]*I
Lambdaplane[2412] - Lambda(C_{1205,1205}) = [0.047320674919002226290 +/- 2.78e-22] + [+/- 3.25e-31]*I
Lambdaplane[2413] - Lambda(C_{1205,1206}) = [0.047310982926439559359 +/- 3.94e-22] + [+/- 3.61e-31]*I
Lambdaplane[2414] - Lambda(C_{1206,1206}) = [0.047301296894091106400 +/- 4.51e-22] + [+/- 3.91e-31]*I
Lambdaplane[2415] - Lambda(C_{1206,1207}) = [0.047291616811525066130 +/- 3.56e-22] + [+/- 2.23e-31]*I
Lambdaplane[2416] - Lambda(C_{1207,1207}) = [0.047281942677690043181 +/- 2.45e-22] + [+/- 7.31e-32]*I
Lambdaplane[2417] - Lambda(C_{1207,1208}) = [0.047272274470278684750 +/- 6.22e-22] + [+/- 4.38e-31]*I
Lambdaplane[2418] - Lambda(C_{1208,1208}) = [0.047262612210671870080 +/- 5.83e-22] + [+/- 7.60e-31]*I
Lambdaplane[2419] - Lambda(C_{1208,1209}) = [0.047252955857621132953 +/- 3.60e-22] + [+/- 5.49e-31]*I
Lambdaplane[2420] - Lambda(C_{1209,1209}) = [0.047243305441032686196 +/- 5.41e-22] + [+/- 3.62e-31]*I
Lambdaplane[2421] - Lambda(C_{1209,1210}) = [0.047233660928155354867 +/- 5.32e-22] + [+/- 1.20e-30]*I
Lambdaplane[2422] - Lambda(C_{1210,1210}) = [0.047224022329652239382 +/- 4.60e-22] + [+/- 1.93e-30]*I
Lambdaplane[2423] - Lambda(C_{1210,1211}) = [0.047214389621121005890 +/- 3.55e-22] + [+/- 1.28e-30]*I
Lambdaplane[2424] - Lambda(C_{1211,1211}) = [0.047204762821470712107 +/- 5.39e-22] + [+/- 7.03e-31]*I
Lambdaplane[2425] - Lambda(C_{1211,1212}) = [0.047195141900688841230 +/- 4.97e-22] + [+/- 5.08e-31]*I
Lambdaplane[2426] - Lambda(C_{1212,1212}) = [0.047185526871937490065 +/- 2.63e-22] + [+/- 3.35e-31]*I
Lambdaplane[2427] - Lambda(C_{1212,1213}) = [0.047175917706349898793 +/- 5.06e-22] + [+/- 1.11e-30]*I
Lambdaplane[2428] - Lambda(C_{1213,1213}) = [0.047166314425057573352 +/- 5.86e-22] + [+/- 1.79e-30]*I
Lambdaplane[2429] - Lambda(C_{1213,1214}) = [0.047156717007158856878 +/- 2.44e-22] + [+/- 1.06e-30]*I
Lambdaplane[2430] - Lambda(C_{1214,1214}) = [0.047147125446896963390 +/- 3.37e-22] + [+/- 4.01e-31]*I
Lambdaplane[2431] - Lambda(C_{1214,1215}) = [0.047137539738128827557 +/- 5.42e-22] + [+/- 3.53e-31]*I
Lambdaplane[2432] - Lambda(C_{1215,1215}) = [0.047127959882776354139 +/- 3.05e-22] + [+/- 3.10e-31]*I
Lambdaplane[2433] - Lambda(C_{1215,1216}) = [0.047118385861527175159 +/- 2.55e-22] + [+/- 4.86e-31]*I
Lambdaplane[2434] - Lambda(C_{1216,1216}) = [0.047108817683844506620 +/- 1.75e-22] + [+/- 6.41e-31]*I
Lambdaplane[2435] - Lambda(C_{1216,1217}) = [0.047099255331004091506 +/- 2.99e-22] + [+/- 6.21e-31]*I
Lambdaplane[2436] - Lambda(C_{1217,1217}) = [0.047089698805943464302 +/- 2.90e-22] + [+/- 6.02e-31]*I
Lambdaplane[2437] - Lambda(C_{1217,1218}) = [0.047080148090371296894 +/- 5.31e-22] + [+/- 4.35e-31]*I
Lambdaplane[2438] - Lambda(C_{1218,1218}) = [0.047070603194499147937 +/- 4.50e-22] + [+/- 2.86e-31]*I
Lambdaplane[2439] - Lambda(C_{1218,1219}) = [0.047061064100338645052 +/- 4.12e-22] + [+/- 9.46e-31]*I
Lambdaplane[2440] - Lambda(C_{1219,1219}) = [0.047051530811273617516 +/- 6.22e-22] + [+/- 1.53e-30]*I
Lambdaplane[2441] - Lambda(C_{1219,1220}) = [0.047042003309462768681 +/- 3.64e-22] + [+/- 1.02e-30]*I
Lambdaplane[2442] - Lambda(C_{1220,1220}) = [0.047032481605295299276 +/- 5.18e-22] + [+/- 5.57e-31]*I
Lambdaplane[2443] - Lambda(C_{1220,1221}) = [0.047022965673939089427 +/- 4.94e-22] + [+/- 4.03e-31]*I
Lambdaplane[2444] - Lambda(C_{1221,1221}) = [0.047013455525650887649 +/- 5.37e-22] + [+/- 2.65e-31]*I
Lambdaplane[2445] - Lambda(C_{1221,1222}) = [0.047003951142465671343 +/- 6.18e-22] + [+/- 8.75e-31]*I
Lambdaplane[2446] - Lambda(C_{1222,1222}) = [0.046994452534376827053 +/- 6.00e-22] + [+/- 1.42e-30]*I
Lambdaplane[2447] - Lambda(C_{1222,1223}) = [0.046984959676123537671 +/- 4.64e-22] + [+/- 7.73e-31]*I
Lambdaplane[2448] - Lambda(C_{1223,1223}) = [0.046975472577278975536 +/- 2.65e-22] + [+/- 2.04e-31]*I
Lambdaplane[2449] - Lambda(C_{1223,1224}) = [0.046965991219177898547 +/- 4.01e-22] + [+/- 2.26e-31]*I
Lambdaplane[2450] - Lambda(C_{1224,1224}) = [0.046956515610841680069 +/- 2.95e-22] + [+/- 2.45e-31]*I
Lambdaplane[2451] - Lambda(C_{1224,1225}) = [0.046947045733044338345 +/- 5.93e-22] + [+/- 1.40e-31]*I
Lambdaplane[2452] - Lambda(C_{1225,1225}) = [0.046937581587065041341 +/- 6.27e-22] + [+/- 4.59e-32]*I
Lambdaplane[2453] - Lambda(C_{1225,1226}) = [0.046928123167059013930 +/- 7.74e-22] + [+/- 2.75e-31]*I
Lambdaplane[2454] - Lambda(C_{1226,1226}) = [0.046918670466413874610 +/- 2.05e-22] + [+/- 4.77e-31]*I
Lambdaplane[2455] - Lambda(C_{1226,1227}) = [0.046909223471392081844 +/- 3.82e-22] + [+/- 3.45e-31]*I
Lambdaplane[2456] - Lambda(C_{1227,1227}) = [0.046899782195552667454 +/- 3.27e-22] + [+/- 2.27e-31]*I
Lambdaplane[2457] - Lambda(C_{1227,1228}) = [0.046890346610061005696 +/- 3.04e-22] + [+/- 7.49e-31]*I
Lambdaplane[2458] - Lambda(C_{1228,1228}) = [0.046880916727351935403 +/- 2.27e-22] + [+/- 1.21e-30]*I
Lambdaplane[2459] - Lambda(C_{1228,1229}) = [0.046871492524514563053 +/- 4.23e-22] + [+/- 8.03e-31]*I
Lambdaplane[2460] - Lambda(C_{1229,1229}) = [0.046862074019806188275 +/- 3.93e-22] + [+/- 4.41e-31]*I
Lambdaplane[2461] - Lambda(C_{1229,1230}) = [0.046852661181967602227 +/- 4.95e-22] + [+/- 3.19e-31]*I
Lambdaplane[2462] - Lambda(C_{1230,1230}) = [0.046843254020772360020 +/- 2.64e-22] + [+/- 2.10e-31]*I
Lambdaplane[2463] - Lambda(C_{1230,1231}) = [0.046833852524794282904 +/- 7.20e-22] + [+/- 6.93e-31]*I
Lambdaplane[2464] - Lambda(C_{1231,1231}) = [0.046824456702282031192 +/- 5.90e-22] + [+/- 1.12e-30]*I
Lambdaplane[2465] - Lambda(C_{1231,1232}) = [0.046815066518977378590 +/- 6.24e-22] + [+/- 6.12e-31]*I
Lambdaplane[2466] - Lambda(C_{1232,1232}) = [0.046805681995629661945 +/- 3.22e-22] + [+/- 1.62e-31]*I
Lambdaplane[2467] - Lambda(C_{1232,1233}) = [0.046796303110486278948 +/- 2.81e-22] + [+/- 1.79e-31]*I
Lambdaplane[2468] - Lambda(C_{1233,1233}) = [0.046786929875393029715 +/- 4.34e-22] + [+/- 1.94e-31]*I
Lambdaplane[2469] - Lambda(C_{1233,1234}) = [0.046777562259646903971 +/- 6.08e-22] + [+/- 1.11e-31]*I
Lambdaplane[2470] - Lambda(C_{1234,1234}) = [0.046768200280245063496 +/- 4.48e-22] + [+/- 3.63e-32]*I
Lambdaplane[2471] - Lambda(C_{1234,1235}) = [0.046758843918749914358 +/- 4.07e-22] + [+/- 2.18e-31]*I
Lambdaplane[2472] - Lambda(C_{1235,1235}) = [0.046749493175823686390 +/- 2.75e-22] + [+/- 3.78e-31]*I
Lambdaplane[2473] - Lambda(C_{1235,1236}) = [0.046740148038044440227 +/- 5.77e-22] + [+/- 2.73e-31]*I
Lambdaplane[2474] - Lambda(C_{1236,1236}) = [0.046730808510963629037 +/- 2.73e-22] + [+/- 1.80e-31]*I
Lambdaplane[2475] - Lambda(C_{1236,1237}) = [0.046721474578924891224 +/- 6.10e-22] + [+/- 5.94e-31]*I
Lambdaplane[2476] - Lambda(C_{1237,1237}) = [0.046712146245101733229 +/- 5.67e-22] + [+/- 9.58e-31]*I
Lambdaplane[2477] - Lambda(C_{1237,1238}) = [0.046702823498607064281 +/- 3.29e-22] + [+/- 6.36e-31]*I
Lambdaplane[2478] - Lambda(C_{1238,1238}) = [0.046693506332943194028 +/- 2.19e-22] + [+/- 3.49e-31]*I
Lambdaplane[2479] - Lambda(C_{1238,1239}) = [0.046684194741860051864 +/- 4.04e-22] + [+/- 2.53e-31]*I
Lambdaplane[2480] - Lambda(C_{1239,1239}) = [0.046674888730519254367 +/- 1.90e-22] + [+/- 1.66e-31]*I
Lambdaplane[2481] - Lambda(C_{1239,1240}) = [0.046665588275703906933 +/- 6.02e-22] + [+/- 5.49e-31]*I
Lambdaplane[2482] - Lambda(C_{1240,1240}) = [0.046656293386945340912 +/- 4.45e-22] + [+/- 8.86e-31]*I
Lambdaplane[2483] - Lambda(C_{1240,1241}) = [0.046647004045398234748 +/- 3.90e-22] + [+/- 6.95e-30]*I
Lambdaplane[2484] - Lambda(C_{1241,1241}) = [0.046637720264856613738 +/- 2.69e-22] + [+/- 1.23e-29]*I
Lambdaplane[2485] - Lambda(C_{1241,1242}) = [0.046628442016364965227 +/- 3.92e-22] + [+/- 5.86e-30]*I
Lambdaplane[2486] - Lambda(C_{1242,1242}) = [0.046619169317846888829 +/- 6.07e-22] + [+/- 1.54e-31]*I
Lambdaplane[2487] - Lambda(C_{1242,1243}) = [0.046609902144460344988 +/- 3.63e-22] + [+/- 2.63e-29]*I
Lambdaplane[2488] - Lambda(C_{1243,1243}) = [0.046600640503750695391 +/- 6.64e-22] + [+/- 4.93e-29]*I
Lambdaplane[2489] - Lambda(C_{1243,1244}) = [0.046591384374855551912 +/- 6.61e-22] + [+/- 2.34e-29]*I
Lambdaplane[2490] - Lambda(C_{1244,1244}) = [0.046582133769191270791 +/- 2.97e-22] + [+/- 2.99e-31]*I
Lambdaplane[2491] - Lambda(C_{1244,1245}) = [0.046572888676979829593 +/- 2.78e-22] + [+/- 2.16e-31]*I
Lambdaplane[2492] - Lambda(C_{1245,1245}) = [0.046563649084543989376 +/- 6.25e-22] + [+/- 1.43e-31]*I
Lambdaplane[2493] - Lambda(C_{1245,1246}) = [0.046554414993059968835 +/- 3.91e-22] + [+/- 4.70e-31]*I
Lambdaplane[2494] - Lambda(C_{1246,1246}) = [0.046545186399670419190 +/- 2.12e-22] + [+/- 7.58e-31]*I
Lambdaplane[2495] - Lambda(C_{1246,1247}) = [0.046535963287518990491 +/- 6.94e-22] + [+/- 5.04e-31]*I
Lambdaplane[2496] - Lambda(C_{1247,1247}) = [0.046526745664450778568 +/- 3.88e-22] + [+/- 2.77e-31]*I
Lambdaplane[2497] - Lambda(C_{1247,1248}) = [0.046517533517106721813 +/- 4.65e-22] + [+/- 2.00e-31]*I
Lambdaplane[2498] - Lambda(C_{1248,1248}) = [0.046508326849469043275 +/- 4.35e-22] + [+/- 1.32e-31]*I
Lambdaplane[2499] - Lambda(C_{1248,1249}) = [0.046499125637058553322 +/- 5.95e-22] + [+/- 4.35e-31]*I
Lambdaplane[2500] - Lambda(C_{1249,1249}) = [0.046489929901584569579 +/- 3.85e-22] + [+/- 7.02e-31]*I
Lambdaplane[2501] - Lambda(C_{1249,1250}) = [0.046480739607303484462 +/- 3.62e-22] + [+/- 3.84e-31]*I
Lambdaplane[2502] - Lambda(C_{1250,1250}) = [0.046471554771795174536 +/- 2.62e-22] + [+/- 1.02e-31]*I
Lambdaplane[2503] - Lambda(C_{1250,1251}) = [0.046462375376927234974 +/- 6.22e-22] + [+/- 1.13e-31]*I
Lambdaplane[2504] - Lambda(C_{1251,1251}) = [0.046453201428766704581 +/- 3.42e-22] + [+/- 1.22e-31]*I
Lambdaplane[2505] - Lambda(C_{1251,1252}) = [0.046444032912169747971 +/- 4.06e-22] + [+/- 6.93e-32]*I
Lambdaplane[2506] - Lambda(C_{1252,1252}) = [0.046434869828797550313 +/- 4.13e-22] + [+/- 2.28e-32]*I
Lambdaplane[2507] - Lambda(C_{1252,1253}) = [0.046425712166371232936 +/- 3.62e-22] + [+/- 1.37e-31]*I
Lambdaplane[2508] - Lambda(C_{1253,1253}) = [0.046416559922005300214 +/- 6.41e-22] + [+/- 2.37e-31]*I
Lambdaplane[2509] - Lambda(C_{1253,1254}) = [0.046407413086161919918 +/- 6.07e-22] + [+/- 1.71e-31]*I
Lambdaplane[2510] - Lambda(C_{1254,1254}) = [0.046398271673152810744 +/- 2.52e-22] + [+/- 1.13e-31]*I
Lambdaplane[2511] - Lambda(C_{1254,1255}) = [0.046389135646898558528 +/- 4.18e-22] + [+/- 3.72e-31]*I
Lambdaplane[2512] - Lambda(C_{1255,1255}) = [0.046380005031501919768 +/- 5.82e-22] + [+/- 6.01e-31]*I
Lambdaplane[2513] - Lambda(C_{1255,1256}) = [0.046370879793354210447 +/- 5.65e-22] + [+/- 3.99e-31]*I
Lambdaplane[2514] - Lambda(C_{1256,1256}) = [0.046361759958955730590 +/- 6.59e-22] + [+/- 2.19e-31]*I
Lambdaplane[2515] - Lambda(C_{1256,1257}) = [0.046352645489740070962 +/- 3.33e-22] + [+/- 1.59e-31]*I
Lambdaplane[2516] - Lambda(C_{1257,1257}) = [0.046343536407159395714 +/- 6.22e-22] + [+/- 1.05e-31]*I
Lambdaplane[2517] - Lambda(C_{1257,1258}) = [0.046334432689510074858 +/- 6.03e-22] + [+/- 3.44e-31]*I
Lambdaplane[2518] - Lambda(C_{1258,1258}) = [0.046325334345750160630 +/- 6.09e-22] + [+/- 5.56e-31]*I
Lambdaplane[2519] - Lambda(C_{1258,1259}) = [0.046316241356293135360 +/- 6.92e-22] + [+/- 3.04e-31]*I
Lambdaplane[2520] - Lambda(C_{1259,1259}) = [0.046307153724768299988 +/- 1.89e-22] + [+/- 8.01e-32]*I
Lambdaplane[2521] - Lambda(C_{1259,1260}) = [0.046298071440923203585 +/- 5.23e-22] + [+/- 8.89e-32]*I
Lambdaplane[2522] - Lambda(C_{1260,1260}) = [0.046288994502928465652 +/- 2.68e-22] + [+/- 9.63e-32]*I
Lambdaplane[2523] - Lambda(C_{1260,1261}) = [0.046279922902418792173 +/- 4.06e-22] + [+/- 5.49e-32]*I
Lambdaplane[2524] - Lambda(C_{1261,1261}) = [0.046270856639318524416 +/- 3.31e-22] + [+/- 1.81e-32]*I
Lambdaplane[2525] - Lambda(C_{1261,1262}) = [0.046261795699676336216 +/- 6.31e-22] + [+/- 1.08e-31]*I
Lambdaplane[2526] - Lambda(C_{1262,1262}) = [0.046252740092408409140 +/- 1.99e-22] + [+/- 1.88e-31]*I
Lambdaplane[2527] - Lambda(C_{1262,1263}) = [0.046243689790477896583 +/- 7.66e-22] + [+/- 1.36e-31]*I
Lambdaplane[2528] - Lambda(C_{1263,1263}) = [0.046234644819056675047 +/- 2.32e-22] + [+/- 8.91e-32]*I
Lambdaplane[2529] - Lambda(C_{1263,1264}) = [0.046225605137873881770 +/- 6.29e-22] + [+/- 2.95e-31]*I
Lambdaplane[2530] - Lambda(C_{1264,1264}) = [0.046216570773514764298 +/- 6.45e-22] + [+/- 4.76e-31]*I
Lambdaplane[2531] - Lambda(C_{1264,1265}) = [0.046207541701843580593 +/- 7.75e-22] + [+/- 3.16e-31]*I
Lambdaplane[2532] - Lambda(C_{1265,1265}) = [0.046198517921209651544 +/- 4.39e-22] + [+/- 1.74e-31]*I
Lambdaplane[2533] - Lambda(C_{1265,1266}) = [0.046189499430901351446 +/- 3.42e-22] + [+/- 1.26e-31]*I
Lambdaplane[2534] - Lambda(C_{1266,1266}) = [0.046180486223032354712 +/- 6.02e-22] + [+/- 8.24e-32]*I
Lambdaplane[2535] - Lambda(C_{1266,1267}) = [0.046171478283261861666 +/- 4.78e-22] + [+/- 2.73e-31]*I
Lambdaplane[2536] - Lambda(C_{1267,1267}) = [0.046162475626927700180 +/- 4.47e-22] + [+/- 4.40e-31]*I
Lambdaplane[2537] - Lambda(C_{1267,1268}) = [0.046153478233335325461 +/- 4.63e-22] + [+/- 3.45e-30]*I
Lambdaplane[2538] - Lambda(C_{1268,1268}) = [0.046144486103928072523 +/- 4.37e-22] + [+/- 6.09e-30]*I
Lambdaplane[2539] - Lambda(C_{1268,1269}) = [0.046135499218906722321 +/- 6.21e-22] + [+/- 2.91e-30]*I
Lambdaplane[2540] - Lambda(C_{1269,1269}) = [0.046126517602769628380 +/- 2.92e-22] + [+/- 7.62e-32]*I
Lambdaplane[2541] - Lambda(C_{1269,1270}) = [0.046117541221677664858 +/- 5.56e-22] + [+/- 1.31e-29]*I
Lambdaplane[2542] - Lambda(C_{1270,1270}) = [0.046108570085965046363 +/- 4.18e-22] + [+/- 2.45e-29]*I
Lambdaplane[2543] - Lambda(C_{1270,1271}) = [0.046099604177302615843 +/- 4.39e-22] + [+/- 1.16e-29]*I
Lambdaplane[2544] - Lambda(C_{1271,1271}) = [0.046090643514037479083 +/- 6.05e-22] + [+/- 1.49e-31]*I
Lambdaplane[2545] - Lambda(C_{1271,1272}) = [0.046081688063520983035 +/- 5.24e-22] + [+/- 1.08e-31]*I
Lambdaplane[2546] - Lambda(C_{1272,1272}) = [0.046072737844550330751 +/- 3.00e-22] + [+/- 7.05e-32]*I
Lambdaplane[2547] - Lambda(C_{1272,1273}) = [0.046063792832346841415 +/- 6.92e-22] + [+/- 2.33e-31]*I
Lambdaplane[2548] - Lambda(C_{1273,1273}) = [0.046054853038594740809 +/- 2.55e-22] + [+/- 3.77e-31]*I
Lambdaplane[2549] - Lambda(C_{1273,1274}) = [0.046045918446286180612 +/- 3.04e-22] + [+/- 2.50e-31]*I
Lambdaplane[2550] - Lambda(C_{1274,1274}) = [0.046036989059858504095 +/- 2.04e-22] + [+/- 1.38e-31]*I
Lambdaplane[2551] - Lambda(C_{1274,1275}) = [0.046028064862502305969 +/- 4.49e-22] + [+/- 9.92e-32]*I
Lambdaplane[2552] - Lambda(C_{1275,1275}) = [0.046019145858738135089 +/- 2.03e-22] + [+/- 6.52e-32]*I
Lambdaplane[2553] - Lambda(C_{1275,1276}) = [0.046010232039319641741 +/- 5.26e-22] + [+/- 2.16e-31]*I
Lambdaplane[2554] - Lambda(C_{1276,1276}) = [0.046001323401260554972 +/- 4.77e-22] + [+/- 3.48e-31]*I
Lambdaplane[2555] - Lambda(C_{1276,1277}) = [0.045992419935287230808 +/- 2.75e-22] + [+/- 1.91e-31]*I
Lambdaplane[2556] - Lambda(C_{1277,1277}) = [0.045983521645748337751 +/- 4.39e-22] + [+/- 5.02e-32]*I
Lambdaplane[2557] - Lambda(C_{1277,1278}) = [0.045974628508240084826 +/- 4.17e-22] + [+/- 5.57e-32]*I
Lambdaplane[2558] - Lambda(C_{1278,1278}) = [0.045965740549339906228 +/- 5.61e-22] + [+/- 6.04e-32]*I
Lambdaplane[2559] - Lambda(C_{1278,1279}) = [0.045956857729374156806 +/- 4.27e-22] + [+/- 2.97e-32]*I
Lambdaplane[2560] - Lambda(C_{1279,1279}) = [0.045947980074559913290 +/- 5.90e-22] + [+/- 2.38e-33]*I
Lambdaplane[2561] - Lambda(C_{1279,1280}) = [0.045939107552324253905 +/- 5.10e-22] + [+/- 6.35e-32]*I
Lambdaplane[2562] - Lambda(C_{1280,1280}) = [0.045930240180897914997 +/- 5.35e-22] + [+/- 1.18e-31]*I
Lambdaplane[2563] - Lambda(C_{1280,1281}) = [0.045921377934707726168 +/- 5.64e-22] + [+/- 6.12e-32]*I
Lambdaplane[2564] - Lambda(C_{1281,1281}) = [0.045912520831391974265 +/- 2.24e-22] + [+/- 1.13e-32]*I
Lambdaplane[2565] - Lambda(C_{1281,1282}) = [0.045903668844755030681 +/- 6.37e-22] + [+/- 1.60e-31]*I
Lambdaplane[2566] - Lambda(C_{1282,1282}) = [0.045894821984185648004 +/- 2.50e-22] + [+/- 2.90e-31]*I
Lambdaplane[2567] - Lambda(C_{1282,1283}) = [0.045885980230276501515 +/- 6.83e-22] + [+/- 1.76e-31]*I
Lambdaplane[2568] - Lambda(C_{1283,1283}) = [0.045877143599124838058 +/- 5.69e-22] + [+/- 7.43e-32]*I
Lambdaplane[2569] - Lambda(C_{1283,1284}) = [0.045868312062932976326 +/- 6.98e-22] + [+/- 4.05e-32]*I
Lambdaplane[2570] - Lambda(C_{1284,1284}) = [0.045859485636849041835 +/- 7.26e-22] + [+/- 1.04e-32]*I
Lambdaplane[2571] - Lambda(C_{1284,1285}) = [0.045850664299655556270 +/- 4.47e-22] + [+/- 1.48e-31]*I
Lambdaplane[2572] - Lambda(C_{1285,1285}) = [0.045841848057880525303 +/- 7.45e-22] + [+/- 2.68e-31]*I
Lambdaplane[2573] - Lambda(C_{1285,1286}) = [0.045833036896784427742 +/- 5.81e-22] + [+/- 1.31e-31]*I
Lambdaplane[2574] - Lambda(C_{1286,1286}) = [0.045824230829284876902 +/- 7.30e-22] + [+/- 8.03e-33]*I
Lambdaplane[2575] - Lambda(C_{1286,1287}) = [0.045815429824310575172 +/- 6.76e-22] + [+/- 8.89e-33]*I
Lambdaplane[2576] - Lambda(C_{1287,1287}) = [0.04580663390105318050 +/- 4.98e-21] + [+/- 9.62e-33]*I
Lambdaplane[2577] - Lambda(C_{1287,1288}) = [0.045797843034700972407 +/- 8.08e-22] + [+/- 5.53e-33]*I
Lambdaplane[2578] - Lambda(C_{1288,1288}) = [0.04578905724305226789 +/- 2.50e-21] + [+/- 1.89e-33]*I
Lambdaplane[2579] - Lambda(C_{1288,1289}) = [0.04578027649986970912 +/- 4.74e-21] + [+/- 3.47e-32]*I
Lambdaplane[2580] - Lambda(C_{1289,1289}) = [0.04577150080623834676 +/- 6.41e-21] + [+/- 6.36e-32]*I
Lambdaplane[2581] - Lambda(C_{1289,1290}) = [0.04576273016476459213 +/- 4.35e-21] + [+/- 3.46e-32]*I
Lambdaplane[2582] - Lambda(C_{1290,1290}) = [0.04575396456729924909 +/- 5.84e-21] + [+/- 8.90e-33]*I
Lambdaplane[2583] - Lambda(C_{1290,1291}) = [0.04574520399960371699 +/- 2.03e-21] + [+/- 1.26e-31]*I
Lambdaplane[2584] - Lambda(C_{1291,1291}) = [0.04573644847458568237 +/- 6.06e-21] + [+/- 2.30e-31]*I
Lambdaplane[2585] - Lambda(C_{1291,1292}) = [0.04572769796863998550 +/- 6.04e-21] + [+/- 1.40e-31]*I
Lambdaplane[2586] - Lambda(C_{1292,1292}) = [0.0457189524928107558 +/- 4.20e-20] + [+/- 5.88e-32]*I
Lambdaplane[2587] - Lambda(C_{1292,1293}) = [0.0457102120292349019 +/- 1.09e-20] + [+/- 3.21e-32]*I
Lambdaplane[2588] - Lambda(C_{1293,1293}) = [0.0457014765869846720 +/- 4.00e-20] + [+/- 8.24e-33]*I
Lambdaplane[2589] - Lambda(C_{1293,1294}) = [0.0456927461462087471 +/- 4.34e-20] + [+/- 1.17e-31]*I
Lambdaplane[2590] - Lambda(C_{1294,1294}) = [0.0456840207138857553 +/- 3.93e-20] + [+/- 2.12e-31]*I
Lambdaplane[2591] - Lambda(C_{1294,1295}) = [0.0456753002833500938 +/- 6.26e-20] + [+/- 1.04e-31]*I
Lambdaplane[2592] - Lambda(C_{1295,1295}) = [0.0456665848440863408 +/- 4.92e-20] + [+/- 6.34e-33]*I
Lambdaplane[2593] - Lambda(C_{1295,1296}) = [0.0456578743872138742 +/- 3.68e-20] + [+/- 7.03e-33]*I
Lambdaplane[2594] - Lambda(C_{1296,1296}) = [0.0456491689228453609 +/- 7.95e-20] + [+/- 7.62e-33]*I
Lambdaplane[2595] - Lambda(C_{1296,1297}) = [0.0456404684398021437 +/- 7.68e-20] + [+/- 4.33e-33]*I
Lambdaplane[2596] - Lambda(C_{1297,1297}) = [0.045631772930444914 +/- 2.30e-19] + [+/- 1.41e-33]*I
Lambdaplane[2597] - Lambda(C_{1297,1298}) = [0.045623082388822180 +/- 5.60e-19] + [+/- 2.74e-32]*I
Lambdaplane[2598] - Lambda(C_{1298,1298}) = [0.045614396820086596 +/- 6.71e-19] + [+/- 5.03e-32]*I
Lambdaplane[2599] - Lambda(C_{1298,1299}) = [0.045605716200398453 +/- 2.77e-19] + [+/- 2.74e-32]*I
Lambdaplane[2600] - Lambda(C_{1299,1299}) = [0.045597040547614542 +/- 5.77e-19] + [+/- 7.05e-33]*I
Lambdaplane[2601] - Lambda(C_{1299,1300}) = [0.045588369842924329 +/- 4.72e-19] + [+/- 9.97e-32]*I
Lambdaplane[2602] - Lambda(C_{1300,1300}) = [0.04557970408605483 +/- 3.06e-18] + [+/- 1.82e-31]*I
Lambdaplane[2603] - Lambda(C_{1300,1301}) = [0.045571043270806303 +/- 7.99e-19] + [+/- 1.11e-31]*I
Lambdaplane[2604] - Lambda(C_{1301,1301}) = [0.04556238740173278 +/- 4.01e-18] + [+/- 4.66e-32]*I
Lambdaplane[2605] - Lambda(C_{1301,1302}) = [0.04555373645435805 +/- 5.20e-18] + [+/- 2.54e-32]*I
Lambdaplane[2606] - Lambda(C_{1302,1302}) = [0.04554509043794382 +/- 5.65e-18] + [+/- 6.52e-33]*I
Lambdaplane[2607] - Lambda(C_{1302,1303}) = [0.04553644934815682 +/- 3.93e-18] + [+/- 9.22e-32]*I
Lambdaplane[2608] - Lambda(C_{1303,1303}) = [0.04552781317574455 +/- 8.07e-18] + [+/- 1.68e-31]*I
Lambdaplane[2609] - Lambda(C_{1303,1304}) = [0.04551918191327688 +/- 3.50e-18] + [+/- 8.16e-32]*I
Lambdaplane[2610] - Lambda(C_{1304,1304}) = [0.04551055556372758 +/- 8.13e-18] + [+/- 5.03e-33]*I
Lambdaplane[2611] - Lambda(C_{1304,1305}) = [0.04550193411647157 +/- 4.97e-18] + [+/- 5.57e-33]*I
Lambdaplane[2612] - Lambda(C_{1305,1305}) = [0.0454933175789057 +/- 5.48e-17] + [+/- 6.03e-33]*I
Lambdaplane[2613] - Lambda(C_{1305,1306}) = [0.04548470592935345 +/- 7.11e-18] + [+/- 3.47e-33]*I
Lambdaplane[2614] - Lambda(C_{1306,1306}) = [0.0454760991717785 +/- 2.78e-17] + [+/- 1.18e-33]*I
Lambdaplane[2615] - Lambda(C_{1306,1307}) = [0.04546749729655809 +/- 7.72e-18] + [+/- 2.18e-32]*I
Lambdaplane[2616] - Lambda(C_{1307,1307}) = [0.0454589003118820 +/- 6.41e-17] + [+/- 3.98e-32]*I
Lambdaplane[2617] - Lambda(C_{1307,1308}) = [0.0454503081968437 +/- 3.58e-17] + [+/- 2.17e-32]*I
Lambdaplane[2618] - Lambda(C_{1308,1308}) = [0.0454417209559847 +/- 4.58e-17] + [+/- 5.58e-33]*I
Lambdaplane[2619] - Lambda(C_{1308,1309}) = [0.0454331385880432 +/- 2.93e-17] + [+/- 7.89e-32]*I
Lambdaplane[2620] - Lambda(C_{1309,1309}) = [0.045424561078275 +/- 5.03e-16] + [+/- 1.44e-31]*I
Lambdaplane[2621] - Lambda(C_{1309,1310}) = [0.0454159884294446 +/- 8.18e-17] + [+/- 8.71e-32]*I
Lambdaplane[2622] - Lambda(C_{1310,1310}) = [0.045407420630701 +/- 1.76e-16] + [+/- 3.69e-32]*I
Lambdaplane[2623] - Lambda(C_{1310,1311}) = [0.0453988576887511 +/- 8.89e-17] + [+/- 2.01e-32]*I
Lambdaplane[2624] - Lambda(C_{1311,1311}) = [0.045390299588764 +/- 2.83e-16] + [+/- 5.16e-33]*I
Lambdaplane[2625] - Lambda(C_{1311,1312}) = [0.045381746325698 +/- 2.79e-16] + [+/- 7.30e-32]*I
Lambdaplane[2626] - Lambda(C_{1312,1312}) = [0.045373197904009 +/- 3.22e-16] + [+/- 1.33e-31]*I
Lambdaplane[2627] - Lambda(C_{1312,1313}) = [0.045364654306790 +/- 2.05e-16] + [+/- 6.46e-32]*I
Lambdaplane[2628] - Lambda(C_{1313,1313}) = [0.045356115542113 +/- 6.22e-16] + [+/- 3.98e-33]*I
Lambdaplane[2629] - Lambda(C_{1313,1314}) = [0.045347581596693 +/- 4.52e-16] + [+/- 4.41e-33]*I
Lambdaplane[2630] - Lambda(C_{1314,1314}) = [0.045339052474317 +/- 8.90e-16] + [+/- 4.77e-33]*I
Lambdaplane[2631] - Lambda(C_{1314,1315}) = [0.045330528157400 +/- 8.94e-16] + [+/- 2.74e-33]*I
Lambdaplane[2632] - Lambda(C_{1315,1315}) = [0.04532200865315 +/- 4.38e-15] + [+/- 9.34e-34]*I
Lambdaplane[2633] - Lambda(C_{1315,1316}) = [0.045313493947392 +/- 9.28e-16] + [+/- 1.72e-32]*I
Lambdaplane[2634] - Lambda(C_{1316,1316}) = [0.04530498405067 +/- 5.75e-15] + [+/- 3.15e-32]*I
Lambdaplane[2635] - Lambda(C_{1316,1317}) = [0.04529647894432 +/- 2.69e-15] + [+/- 1.72e-32]*I
Lambdaplane[2636] - Lambda(C_{1317,1317}) = [0.04528797862642 +/- 6.33e-15] + [+/- 4.42e-33]*I
Lambdaplane[2637] - Lambda(C_{1317,1318}) = [0.04527948309720 +/- 2.46e-15] + [+/- 6.25e-32]*I
Lambdaplane[2638] - Lambda(C_{1318,1318}) = [0.04527099235003 +/- 7.25e-15] + [+/- 1.14e-31]*I
Lambdaplane[2639] - Lambda(C_{1318,1319}) = [0.04526250638044 +/- 5.14e-15] + [+/- 6.90e-32]*I
Lambdaplane[2640] - Lambda(C_{1319,1319}) = [0.0452540251848 +/- 1.87e-14] + [+/- 2.92e-32]*I
Lambdaplane[2641] - Lambda(C_{1319,1320}) = [0.0452455487538 +/- 5.03e-14] + [+/- 1.59e-32]*I
Lambdaplane[2642] - Lambda(C_{1320,1320}) = [0.0452370770868 +/- 6.54e-14] + [+/- 4.08e-33]*I
Lambdaplane[2643] - Lambda(C_{1320,1321}) = [0.0452286101775 +/- 5.05e-14] + [+/- 5.78e-32]*I
Lambdaplane[2644] - Lambda(C_{1321,1321}) = [0.0452201480278 +/- 6.09e-14] + [+/- 1.06e-31]*I
Lambdaplane[2645] - Lambda(C_{1321,1322}) = [0.0452116906266 +/- 5.47e-14] + [+/- 5.12e-32]*I
Lambdaplane[2646] - Lambda(C_{1322,1322}) = [0.0452032379707 +/- 9.11e-14] + [+/- 3.23e-33]*I
Lambdaplane[2647] - Lambda(C_{1322,1323}) = [0.0451947900515 +/- 7.30e-14] + [+/- 3.53e-33]*I
Lambdaplane[2648] - Lambda(C_{1323,1323}) = [0.045186346876 +/- 5.64e-13] + [+/- 3.78e-33]*I
Lambdaplane[2649] - Lambda(C_{1323,1324}) = [0.0451779084318 +/- 6.96e-14] + [+/- 2.33e-33]*I
Lambdaplane[2650] - Lambda(C_{1324,1324}) = [0.045169474712 +/- 3.77e-13] + [+/- 1.04e-33]*I
Lambdaplane[2651] - Lambda(C_{1324,1325}) = [0.0451610457208 +/- 9.14e-14] + [+/- 1.38e-32]*I
Lambdaplane[2652] - Lambda(C_{1325,1325}) = [0.045152621448 +/- 6.13e-13] + [+/- 2.50e-32]*I
Lambdaplane[2653] - Lambda(C_{1325,1326}) = [0.045144201883 +/- 6.33e-13] + [+/- 1.36e-32]*I
Lambdaplane[2654] - Lambda(C_{1326,1326}) = [0.045135787043 +/- 5.88e-13] + [+/- 3.50e-33]*I
Lambdaplane[2655] - Lambda(C_{1326,1327}) = [0.045127376896 +/- 6.36e-13] + [+/- 4.94e-32]*I
Lambdaplane[2656] - Lambda(C_{1327,1327}) = [0.045118971460 +/- 9.44e-13] + [+/- 8.99e-32]*I
Lambdaplane[2657] - Lambda(C_{1327,1328}) = [0.045110570715 +/- 4.60e-13] + [+/- 5.46e-32]*I
Lambdaplane[2658] - Lambda(C_{1328,1328}) = [0.04510217466 +/- 4.29e-12] + [+/- 2.31e-32]*I
Lambdaplane[2659] - Lambda(C_{1328,1329}) = [0.045093783296 +/- 7.09e-13] + [+/- 1.26e-32]*I
Lambdaplane[2660] - Lambda(C_{1329,1329}) = [0.04508539663 +/- 5.42e-12] + [+/- 3.23e-33]*I
Lambdaplane[2661] - Lambda(C_{1329,1330}) = [0.04507701462 +/- 2.53e-12] + [+/- 4.57e-32]*I
Lambdaplane[2662] - Lambda(C_{1330,1330}) = [0.04506863731 +/- 6.63e-12] + [+/- 8.32e-32]*I
Lambdaplane[2663] - Lambda(C_{1330,1331}) = [0.04506026465 +/- 2.07e-12] + [+/- 4.05e-32]*I
Lambdaplane[2664] - Lambda(C_{1331,1331}) = [0.04505189667 +/- 6.43e-12] + [+/- 2.50e-33]*I
Lambdaplane[2665] - Lambda(C_{1331,1332}) = [0.04504353335 +/- 4.78e-12] + [+/- 2.76e-33]*I
Lambdaplane[2666] - Lambda(C_{1332,1332}) = [0.0450351747 +/- 2.41e-11] + [+/- 2.99e-33]*I
Lambdaplane[2667] - Lambda(C_{1332,1333}) = [0.04502682067 +/- 4.74e-12] + [+/- 1.72e-33]*I
Lambdaplane[2668] - Lambda(C_{1333,1333}) = [0.0450184713 +/- 2.70e-11] + [+/- 5.85e-34]*I
Lambdaplane[2669] - Lambda(C_{1333,1334}) = [0.04501012660 +/- 9.11e-12] + [+/- 1.08e-32]*I
Lambdaplane[2670] - Lambda(C_{1334,1334}) = [0.0450017865 +/- 5.24e-11] + [+/- 1.98e-32]*I
Lambdaplane[2671] - Lambda(C_{1334,1335}) = [0.0449934511 +/- 2.52e-11] + [+/- 1.08e-32]*I
Lambdaplane[2672] - Lambda(C_{1335,1335}) = [0.0449851203 +/- 5.16e-11] + [+/- 2.77e-33]*I
Lambdaplane[2673] - Lambda(C_{1335,1336}) = [0.0449767941 +/- 2.76e-11] + [+/- 3.91e-32]*I
Lambdaplane[2674] - Lambda(C_{1336,1336}) = [0.044968473 +/- 4.98e-10] + [+/- 7.12e-32]*I
Lambdaplane[2675] - Lambda(C_{1336,1337}) = [0.0449601556 +/- 5.43e-11] + [+/- 4.32e-32]*I
Lambdaplane[2676] - Lambda(C_{1337,1337}) = [0.044951843 +/- 3.75e-10] + [+/- 1.83e-32]*I
Lambdaplane[2677] - Lambda(C_{1337,1338}) = [0.0449435356 +/- 5.71e-11] + [+/- 9.94e-33]*I
Lambdaplane[2678] - Lambda(C_{1338,1338}) = [0.044935232 +/- 6.37e-10] + [+/- 2.56e-33]*I
Lambdaplane[2679] - Lambda(C_{1338,1339}) = [0.044926934 +/- 1.04e-10] + [+/- 3.62e-32]*I
Lambdaplane[2680] - Lambda(C_{1339,1339}) = [0.044918640 +/- 3.85e-10] + [+/- 6.58e-32]*I
Lambdaplane[2681] - Lambda(C_{1339,1340}) = [0.044910351 +/- 3.49e-10] + [+/- 3.20e-32]*I
Lambdaplane[2682] - Lambda(C_{1340,1340}) = [0.044902066 +/- 4.79e-10] + [+/- 1.98e-33]*I
Lambdaplane[2683] - Lambda(C_{1340,1341}) = [0.044893786 +/- 2.49e-10] + [+/- 2.19e-33]*I
Lambdaplane[2684] - Lambda(C_{1341,1341}) = [0.04488551 +/- 1.33e-9] + [+/- 2.37e-33]*I
Lambdaplane[2685] - Lambda(C_{1341,1342}) = [0.044877239 +/- 8.17e-10] + [+/- 1.36e-33]*I
Lambdaplane[2686] - Lambda(C_{1342,1342}) = [0.04486897 +/- 4.41e-9] + [+/- 4.63e-34]*I
Lambdaplane[2687] - Lambda(C_{1342,1343}) = [0.04486071 +/- 2.08e-9] + [+/- 7.74e-33]*I
Lambdaplane[2688] - Lambda(C_{1343,1343}) = [0.04485245 +/- 6.49e-9] + [+/- 1.42e-32]*I
Lambdaplane[2689] - Lambda(C_{1343,1344}) = [0.04484420 +/- 2.44e-9] + [+/- 7.82e-33]*I
Lambdaplane[2690] - Lambda(C_{1344,1344}) = [0.04483595 +/- 7.13e-9] + [+/- 2.19e-33]*I
Lambdaplane[2691] - Lambda(C_{1344,1345}) = [0.04482771 +/- 2.88e-9] + [+/- 2.78e-32]*I
Lambdaplane[2692] - Lambda(C_{1345,1345}) = [0.04481947 +/- 7.36e-9] + [+/- 5.04e-32]*I
Lambdaplane[2693] - Lambda(C_{1345,1346}) = [0.04481124 +/- 8.13e-9] + [+/- 3.07e-32]*I
Lambdaplane[2694] - Lambda(C_{1346,1346}) = [0.0448030 +/- 1.66e-8] + [+/- 1.31e-32]*I
Lambdaplane[2695] - Lambda(C_{1346,1347}) = [0.04479478 +/- 7.43e-9] + [+/- 7.23e-33]*I
Lambdaplane[2696] - Lambda(C_{1347,1347}) = [0.0447866 +/- 5.83e-8] + [+/- 2.03e-33]*I
Lambdaplane[2697] - Lambda(C_{1347,1348}) = [0.0447783 +/- 5.47e-8] + [+/- 2.57e-32]*I
Lambdaplane[2698] - Lambda(C_{1348,1348}) = [0.0447701 +/- 6.34e-8] + [+/- 4.66e-32]*I
Lambdaplane[2699] - Lambda(C_{1348,1349}) = [0.0447619 +/- 4.47e-8] + [+/- 2.28e-32]*I
Lambdaplane[2700] - Lambda(C_{1349,1349}) = [0.0447537 +/- 7.04e-8] + [+/- 1.60e-33]*I

